Ising and Gross-Neveu model in next-to-leading order

We study scalar and chiral fermionic models in next-to-leading order with the help of the functional renormalisation group. Their critical behaviour is of special interest in condensed matter systems, in particular graphene. To derive the beta functions, we make extensive use of computer algebra. The resulting flow equations were solved with pseudo-spectral methods to guarantee high accuracy. New estimates on critical quantities for both the Ising and the Gross-Neveu model are provided. For the Ising model, the estimates agree with earlier renormalisation group studies of the same level of approximation. By contrast, the approximation for the Gross-Neveu model retains many more operators than all earlier studies. For two Dirac fermions, the results agree with both lattice and large-$N_f$ calculations, but for a single flavour, different methods disagree quantitatively, and further studies are necessary.

==> anc/MWE.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    497574,      14180]
NotebookOptionsPosition[    490016,      13954]
NotebookOutlinePosition[    490429,      13970]
CellTagsIndexPosition[    490386,      13967]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This notebook gives a minimal working example on how to calculate flow \
equations for non-gauge theories with xAct. Specifically, the flow equations \
for the O(N)-model in NLO are derived. For convenience, the Wick rotation is \
already done.\n\nCreated with ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " 10.0.2.0\n\nThe distribution of this notebook is without any warranty, \
neither explicit nor implied.\nAuthor: Benjamin Knorr\nDate: 13.09.2016"
}], "Text",
 CellChangeTimes->{{3.671955219541181*^9, 3.6719553789535418`*^9}, {
  3.679732445087366*^9, 3.679732446895376*^9}, {3.682760796927204*^9, 
  3.682760818455793*^9}, {3.682760971717678*^9, 3.6827609778064404`*^9}, {
  3.682761081796452*^9, 3.6827610827414093`*^9}}],

Cell[CellGroupData[{

Cell["Reading Packages", "Section",
 CellChangeTimes->{{3.671955405876787*^9, 3.6719554098223*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "xAct`xTensor`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "xAct`xTras`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6719554302658377`*^9, 3.671955446225462*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403429928*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.2\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "9", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.2", ", ", {2014, 9, 28}],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403431115*^9}],

Cell[BoxData["\<\"CopyRight (C) 2003-2014, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403432078*^9}],

Cell[BoxData["\<\"Connecting to external linux executable...\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403519455*^9}],

Cell[BoxData["\<\"Connection established.\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403520237*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403520938*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.1.1\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "9", ",", "28"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor`  version ", "1.1.1", ", ", {2014, 9, 28}],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403521707*^9}],

Cell[BoxData["\<\"CopyRight (C) 2002-2014, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.6797314035224257`*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403523116*^9}],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403523878*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403524571*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403643512*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPert`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.0.5\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "9", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xPert`  version ", "1.0.5", ", ", {2014, 9, 28}],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.6797314036448708`*^9}],

Cell[BoxData["\<\"CopyRight (C) 2005-2014, David Brizuela, Jose M. \
Martin-Garcia and Guillermo A. Mena Marugan, under the General Public \
License.\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403645919*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$PrePrint", 
   "\[InvisibleSpace]", "\<\" assigned value \"\>", "\[InvisibleSpace]", 
   "ScreenDollarIndices"}],
  SequenceForm[
  "** Variable ", $PrePrint, " assigned value ", 
   xAct`xTensor`ScreenDollarIndices],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.6797314036468983`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$CovDFormat", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "\<\"Prefix\"\>", "\[InvisibleSpace]", "\<\" to \"\>",
    "\[InvisibleSpace]", "\<\"Postfix\"\>"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CovDFormat, " changed from ", "Prefix", 
   " to ", "Postfix"],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.6797314036479063`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "AllowUpperDerivatives", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "ContractMetric",
    "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`AllowUpperDerivatives, " of ", 
   xAct`xTensor`ContractMetric, " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.6797314036490517`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "MetricOn", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "MakeRule", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", "None",
    "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "All"}],
  SequenceForm[
  "** Option ", xAct`xTensor`MetricOn, " of ", xAct`xTensor`MakeRule, 
   " changed from ", None, " to ", All],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.6797314036502132`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "ContractMetrics", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "MakeRule", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`ContractMetrics, " of ", xAct`xTensor`MakeRule, 
   " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403651298*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403683971*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`Invar`  version \"\>", 
   "\[InvisibleSpace]", "\<\"2.0.5\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "7", ",", "1"}], "}"}]}],
  SequenceForm["Package xAct`Invar`  version ", "2.0.5", ", ", {2013, 7, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403685287*^9}],

Cell[BoxData["\<\"CopyRight (C) 2006-2014, J. M. Martin-Garcia, D. Yllanes \
and R. Portugal, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403686309*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "sigma", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", "constant symbol ", 
   xAct`Invar`sigma, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403687253*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "dim", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", "constant symbol ", 
   xAct`Invar`dim, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403687969*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "CurvatureRelations", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", "True",
    "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm[
  "** Option ", xAct`xTensor`CurvatureRelations, " of ", xAct`xTensor`DefCovD,
    " changed from ", True, " to ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.67973140368876*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", 
   "$CommuteCovDsOnScalars", "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "True", "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", "False"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CommuteCovDsOnScalars, " changed from ", True,
    " to ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403689691*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.67973140372182*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xCoba`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.8.2\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "9", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xCoba`  version ", "0.8.2", ", ", {2014, 9, 28}],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403723235*^9}],

Cell[BoxData["\<\"CopyRight (C) 2005-2014, David Yllanes and Jose M. \
Martin-Garcia, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403724381*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403827221*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`SymManipulator`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.9.2\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "9", ",", "27"}], "}"}]}],
  SequenceForm[
  "Package xAct`SymManipulator`  version ", "0.9.2", ", ", {2014, 9, 27}],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403828598*^9}],

Cell[BoxData["\<\"CopyRight (C) 2011-2014, Thomas B\[ADoubleDot]ckdahl, under \
the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.6797314038296547`*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403867838*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTras`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.4.0\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "8", ",", "22"}], "}"}]}],
  SequenceForm["Package xAct`xTras`  version ", "1.4.0", ", ", {2014, 8, 22}],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403868935*^9}],

Cell[BoxData["\<\"CopyRight (C) 2012-2014, Teake Nutma, under the General \
Public License.\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.6797314038697453`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$CovDFormat", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "\<\"Postfix\"\>", 
   "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", "\<\"Prefix\"\>"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CovDFormat, " changed from ", "Postfix", 
   " to ", "Prefix"],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731403870491*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "CurvatureRelations", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`CurvatureRelations, " of ", xAct`xTensor`DefCovD,
    " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.6797314038712482`*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.6797314042440853`*^9}],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731404245144*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.671956534953855*^9, 3.671956600645789*^9, 
  3.6719567250397377`*^9, 3.671959754335485*^9, 3.679731404245904*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.6719554536115026`*^9, 3.6719554570015182`*^9}}],

Cell["\<\
First, we define the number of scalars and the dimension of spacetime as \
constant symbols.\
\>", "Text",
 CellChangeTimes->{{3.671959853121921*^9, 3.671959878146538*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", 
   RowBox[{"NumScalar", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[ScriptCapitalN]\>\""}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", 
   RowBox[{"dimspacetime", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[GothicD]\>\""}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.671955471452653*^9, 3.6719554896338663`*^9}, {
  3.671956031857441*^9, 3.671956056541037*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "NumScalar", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`NumScalar, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565405247517`*^9, 3.671956602332611*^9, 
  3.671956726511106*^9, 3.6719597574988203`*^9, 3.6797314091141768`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "dimspacetime", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`dimspacetime, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565405247517`*^9, 3.671956602332611*^9, 
  3.671956726511106*^9, 3.6719597574988203`*^9, 3.6797314091156282`*^9}]
}, Open  ]]
}, Open  ]],

Cell["Now, define the spacetime and a flat Euclidean metric.", "Text",
 CellChangeTimes->{{3.671959853121921*^9, 3.671959897682457*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefManifold", "[", 
   RowBox[{"spacetime", ",", "dimspacetime", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]", ",", 
      "\[Epsilon]", ",", "\[Zeta]", ",", "\[Theta]", ",", "\[Iota]", ",", 
      "\[Kappa]", ",", "\[Lambda]", ",", "\[Mu]", ",", "\[Nu]", ",", "\[Xi]", 
      ",", "\[Tau]"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefMetric", "[", 
   RowBox[{"1", ",", 
    RowBox[{"spacetimemetric", "[", 
     RowBox[{
      RowBox[{"-", "\[Alpha]"}], ",", 
      RowBox[{"-", "\[Beta]"}]}], "]"}], ",", "CD", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[Eta]\>\""}], ",", 
    RowBox[{"FlatMetric", "\[Rule]", "True"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.671955504535294*^9, 3.6719555913133593`*^9}, 
   3.6719560652137337`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefManifold", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"manifold \"\>", "\[InvisibleSpace]", "spacetime",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefManifold, ": Defining ", 
   "manifold ", $CellContext`spacetime, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565406652946`*^9, 3.67195660242701*^9, 
  3.671956726625893*^9, 3.671959757690539*^9, 3.679731409168817*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", 
   "Tangentspacetime", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", 
   "vbundle ", $CellContext`Tangentspacetime, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565406652946`*^9, 3.67195660242701*^9, 
  3.671956726625893*^9, 3.671959757690539*^9, 3.6797314091917133`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric metric tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"spacetimemetric", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric metric tensor ", 
   $CellContext`spacetimemetric[-$CellContext`\[Alpha], \
-$CellContext`\[Beta]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565406652946`*^9, 3.67195660242701*^9, 
  3.671956726625893*^9, 3.671959757690539*^9, 3.6797314091933393`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric tensor \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"epsilonspacetimemetric", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric tensor ", 
   $CellContext`epsilonspacetimemetric[-$CellContext`\[Alpha], -$CellContext`\
\[Beta]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565406652946`*^9, 3.67195660242701*^9, 
  3.671956726625893*^9, 3.671959757690539*^9, 3.679731409194116*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"covariant derivative \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"CD", "[", 
    RowBox[{"-", "\[Alpha]"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "covariant derivative ", 
   $CellContext`CD[-$CellContext`\[Alpha]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565406652946`*^9, 3.67195660242701*^9, 
  3.671956726625893*^9, 3.671959757690539*^9, 3.67973140919484*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TorsionCD", "[", 
    RowBox[{"\[Alpha]", ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`TorsionCD[$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565406652946`*^9, 3.67195660242701*^9, 
  3.671956726625893*^9, 3.671959757690539*^9, 3.679731409195587*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"ChristoffelCD", "[", 
    RowBox[{"\[Alpha]", ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`ChristoffelCD[$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565406652946`*^9, 3.67195660242701*^9, 
  3.671956726625893*^9, 3.671959757690539*^9, 3.679731409196376*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Riemann tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RiemannCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}], ",", 
     RowBox[{"-", "\[Delta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Riemann tensor ", 
   $CellContext`RiemannCD[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], -$CellContext`\[Delta]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565406652946`*^9, 3.67195660242701*^9, 
  3.671956726625893*^9, 3.671959757690539*^9, 3.6797314091972847`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Ricci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RicciCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Ricci tensor ", 
   $CellContext`RicciCD[-$CellContext`\[Alpha], -$CellContext`\[Beta]], ". ", 
   ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565406652946`*^9, 3.67195660242701*^9, 
  3.671956726625893*^9, 3.671959757690539*^9, 3.679731409198062*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Ricci scalar \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RicciScalarCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Ricci scalar ", 
   $CellContext`RicciScalarCD[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565406652946`*^9, 3.67195660242701*^9, 
  3.671956726625893*^9, 3.671959757690539*^9, 3.679731409198819*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Einstein tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"EinsteinCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "vanishing Einstein tensor ", 
   $CellContext`EinsteinCD[-$CellContext`\[Alpha], -$CellContext`\[Beta]], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565406652946`*^9, 3.67195660242701*^9, 
  3.671956726625893*^9, 3.671959757690539*^9, 3.6797314091996193`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Weyl tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"WeylCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}], ",", 
     RowBox[{"-", "\[Delta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Weyl tensor ", 
   $CellContext`WeylCD[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], -$CellContext`\[Delta]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565406652946`*^9, 3.67195660242701*^9, 
  3.671956726625893*^9, 3.671959757690539*^9, 3.6797314092268057`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing TFRicci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TFRicciCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing TFRicci tensor ", 
   $CellContext`TFRicciCD[-$CellContext`\[Alpha], -$CellContext`\[Beta]], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565406652946`*^9, 3.67195660242701*^9, 
  3.671956726625893*^9, 3.671959757690539*^9, 3.679731409228097*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Kretschmann scalar \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"KretschmannCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "vanishing Kretschmann scalar ", 
   $CellContext`KretschmannCD[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565406652946`*^9, 3.67195660242701*^9, 
  3.671956726625893*^9, 3.671959757690539*^9, 3.679731409228785*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing symmetrized Riemann tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"SymRiemannCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}], ",", 
     RowBox[{"-", "\[Delta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "vanishing symmetrized Riemann tensor ", 
   $CellContext`SymRiemannCD[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], -$CellContext`\[Delta]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565406652946`*^9, 3.67195660242701*^9, 
  3.671956726625893*^9, 3.671959757690539*^9, 3.679731409229579*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing symmetric Schouten tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"SchoutenCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "vanishing symmetric Schouten tensor ", 
   $CellContext`SchoutenCD[-$CellContext`\[Alpha], -$CellContext`\[Beta]], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565406652946`*^9, 3.67195660242701*^9, 
  3.671956726625893*^9, 3.671959757690539*^9, 3.679731409230476*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric cosmological Schouten tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"SchoutenCCCD", "[", 
    RowBox[{
     RowBox[{"LI", "[", "_", "]"}], ",", 
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric cosmological Schouten tensor ", 
   $CellContext`SchoutenCCCD[
    xAct`xTensor`LI[
     Blank[]], -$CellContext`\[Alpha], -$CellContext`\[Beta]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565406652946`*^9, 3.67195660242701*^9, 
  3.671956726625893*^9, 3.671959757690539*^9, 3.679731409231333*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric cosmological Einstein tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"EinsteinCCCD", "[", 
    RowBox[{
     RowBox[{"LI", "[", "_", "]"}], ",", 
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric cosmological Einstein tensor ", 
   $CellContext`EinsteinCCCD[
    xAct`xTensor`LI[
     Blank[]], -$CellContext`\[Alpha], -$CellContext`\[Beta]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565406652946`*^9, 3.67195660242701*^9, 
  3.671956726625893*^9, 3.671959757690539*^9, 3.679731409232088*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"MakeRule", "::", "error"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\\"LHS of rule evaluates to zero.\\\"\\)\
\[NoBreak]\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6719565409812937`*^9, 3.671956602710691*^9, 
  3.671956726860622*^9, 3.671959758056096*^9, 3.67973140932865*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"weight +2 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"Detspacetimemetric", "[", "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Determinant.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "weight +2 density ", 
   $CellContext`Detspacetimemetric[], ". ", "Determinant."],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565406652946`*^9, 3.67195660242701*^9, 
  3.671956726625893*^9, 3.671959757690539*^9, 3.679731409329466*^9}]
}, Open  ]],

Cell["\<\
Here, the field space and a corresponding flat metric are defined.\
\>", "Text",
 CellChangeTimes->{{3.671959903282872*^9, 3.67195992645817*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefManifold", "[", 
   RowBox[{"fieldspace", ",", "NumScalar", ",", 
    RowBox[{"IndexRange", "[", 
     RowBox[{"a", ",", "z"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefMetric", "[", 
   RowBox[{"1", ",", 
    RowBox[{"fieldmetric", "[", 
     RowBox[{
      RowBox[{"-", "a"}], ",", 
      RowBox[{"-", "b"}]}], "]"}], ",", "CD\[Phi]", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[Eta]\[Phi]\>\""}], ",", 
    RowBox[{"FlatMetric", "\[Rule]", "True"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6719555936482277`*^9, 3.6719556549207277`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefManifold", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"manifold \"\>", "\[InvisibleSpace]", 
   "fieldspace", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefManifold, ": Defining ", 
   "manifold ", $CellContext`fieldspace, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565410907583`*^9, 3.6719566028246803`*^9, 
  3.671956726976071*^9, 3.671959758145067*^9, 3.679731409370296*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", 
   "Tangentfieldspace", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", 
   "vbundle ", $CellContext`Tangentfieldspace, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565410907583`*^9, 3.6719566028246803`*^9, 
  3.671956726976071*^9, 3.671959758145067*^9, 3.679731409380673*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric metric tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"fieldmetric", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric metric tensor ", 
   $CellContext`fieldmetric[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565410907583`*^9, 3.6719566028246803`*^9, 
  3.671956726976071*^9, 3.671959758145067*^9, 3.6797314094073544`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric tensor \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"epsilonfieldmetric", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric tensor ", 
   $CellContext`epsilonfieldmetric[-$CellContext`a, -$CellContext`b], ". ", 
   ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565410907583`*^9, 3.6719566028246803`*^9, 
  3.671956726976071*^9, 3.671959758145067*^9, 3.679731409408723*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"covariant derivative \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"CD\[Phi]", "[", 
    RowBox[{"-", "a"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "covariant derivative ", 
   $CellContext`CD\[Phi][-$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565410907583`*^9, 3.6719566028246803`*^9, 
  3.671956726976071*^9, 3.671959758145067*^9, 3.6797314094094963`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TorsionCD\[Phi]", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`TorsionCD\[Phi][$CellContext`a, -$CellContext`b, \
-$CellContext`c], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565410907583`*^9, 3.6719566028246803`*^9, 
  3.671956726976071*^9, 3.671959758145067*^9, 3.6797314094102716`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"ChristoffelCD\[Phi]", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`ChristoffelCD\[Phi][$CellContext`a, -$CellContext`b, \
-$CellContext`c], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565410907583`*^9, 3.6719566028246803`*^9, 
  3.671956726976071*^9, 3.671959758145067*^9, 3.679731409411104*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Riemann tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RiemannCD\[Phi]", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", 
     RowBox[{"-", "d"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Riemann tensor ", 
   $CellContext`RiemannCD\[Phi][-$CellContext`a, -$CellContext`b, \
-$CellContext`c, -$CellContext`d], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565410907583`*^9, 3.6719566028246803`*^9, 
  3.671956726976071*^9, 3.671959758145067*^9, 3.67973140941188*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Ricci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RicciCD\[Phi]", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Ricci tensor ", 
   $CellContext`RicciCD\[Phi][-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565410907583`*^9, 3.6719566028246803`*^9, 
  3.671956726976071*^9, 3.671959758145067*^9, 3.6797314094126453`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Ricci scalar \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RicciScalarCD\[Phi]", "[", "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Ricci scalar ", 
   $CellContext`RicciScalarCD\[Phi][], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565410907583`*^9, 3.6719566028246803`*^9, 
  3.671956726976071*^9, 3.671959758145067*^9, 3.679731409413382*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Einstein tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"EinsteinCD\[Phi]", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "vanishing Einstein tensor ", 
   $CellContext`EinsteinCD\[Phi][-$CellContext`a, -$CellContext`b], ". ", ""],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565410907583`*^9, 3.6719566028246803`*^9, 
  3.671956726976071*^9, 3.671959758145067*^9, 3.6797314094141607`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Weyl tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"WeylCD\[Phi]", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", 
     RowBox[{"-", "d"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Weyl tensor ", 
   $CellContext`WeylCD\[Phi][-$CellContext`a, -$CellContext`b, \
-$CellContext`c, -$CellContext`d], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565410907583`*^9, 3.6719566028246803`*^9, 
  3.671956726976071*^9, 3.671959758145067*^9, 3.679731409415002*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing TFRicci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TFRicciCD\[Phi]", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing TFRicci tensor ", 
   $CellContext`TFRicciCD\[Phi][-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565410907583`*^9, 3.6719566028246803`*^9, 
  3.671956726976071*^9, 3.671959758145067*^9, 3.679731409415818*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Kretschmann scalar \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"KretschmannCD\[Phi]", "[", "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "vanishing Kretschmann scalar ", 
   $CellContext`KretschmannCD\[Phi][], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565410907583`*^9, 3.6719566028246803`*^9, 
  3.671956726976071*^9, 3.671959758145067*^9, 3.679731409416851*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing symmetrized Riemann tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"SymRiemannCD\[Phi]", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", 
     RowBox[{"-", "d"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "vanishing symmetrized Riemann tensor ", 
   $CellContext`SymRiemannCD\[Phi][-$CellContext`a, -$CellContext`b, \
-$CellContext`c, -$CellContext`d], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565410907583`*^9, 3.6719566028246803`*^9, 
  3.671956726976071*^9, 3.671959758145067*^9, 3.679731409417748*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing symmetric Schouten tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"SchoutenCD\[Phi]", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "vanishing symmetric Schouten tensor ", 
   $CellContext`SchoutenCD\[Phi][-$CellContext`a, -$CellContext`b], ". ", ""],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565410907583`*^9, 3.6719566028246803`*^9, 
  3.671956726976071*^9, 3.671959758145067*^9, 3.679731409418578*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric cosmological Schouten tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"SchoutenCCCD\[Phi]", "[", 
    RowBox[{
     RowBox[{"LI", "[", "_", "]"}], ",", 
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric cosmological Schouten tensor ", 
   $CellContext`SchoutenCCCD\[Phi][
    xAct`xTensor`LI[
     Blank[]], -$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565410907583`*^9, 3.6719566028246803`*^9, 
  3.671956726976071*^9, 3.671959758145067*^9, 3.679731409419422*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric cosmological Einstein tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"EinsteinCCCD\[Phi]", "[", 
    RowBox[{
     RowBox[{"LI", "[", "_", "]"}], ",", 
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric cosmological Einstein tensor ", 
   $CellContext`EinsteinCCCD\[Phi][
    xAct`xTensor`LI[
     Blank[]], -$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565410907583`*^9, 3.6719566028246803`*^9, 
  3.671956726976071*^9, 3.671959758145067*^9, 3.67973140942026*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"MakeRule", "::", "error"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\\"LHS of rule evaluates to zero.\\\"\\)\
\[NoBreak]\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.67195654133492*^9, 3.671956603023185*^9, 
  3.671956727211234*^9, 3.671959758390184*^9, 3.679731409494314*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"weight +2 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"Detfieldmetric", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Determinant.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "weight +2 density ", 
   $CellContext`Detfieldmetric[], ". ", "Determinant."],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565410907583`*^9, 3.6719566028246803`*^9, 
  3.671956726976071*^9, 3.671959758145067*^9, 3.679731409495417*^9}]
}, Open  ]],

Cell["\<\
Ordinary derivatives of the field space metric, and field space derivative of \
spacetime metric vanish.\
\>", "Text",
 CellChangeTimes->{{3.67195993768062*^9, 3.671960024889388*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fieldmetric", "/:", 
   RowBox[{
    RowBox[{"CD", "[", "_", "]"}], "@", 
    RowBox[{"fieldmetric", "[", "__", "]"}]}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"spacetimemetric", "/:", 
   RowBox[{
    RowBox[{"CD\[Phi]", "[", "_", "]"}], "@", 
    RowBox[{"spacetimemetric", "[", "__", "]"}]}], "=", "0"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.671955665694519*^9, 3.671955689096122*^9}}],

Cell["\<\
Define the actual field as a vector in field space, and define the invariant \
plus replacement rules. constantfields projects onto constant fields.\
\>", "Text",
 CellChangeTimes->{{3.67196002752*^9, 3.671960071752873*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "a", "]"}], ",", "fieldspace"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[Rho]\[Phi]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"torho", "=", 
   RowBox[{"IndexRule", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Phi]", "[", "a_", "]"}], 
      RowBox[{"\[Phi]", "[", 
       RowBox[{"-", "a_"}], "]"}]}], ",", 
     RowBox[{"2", "\[Rho]\[Phi]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"constantfields", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"CD", "[", "_", "]"}], "@", 
      RowBox[{"\[Phi]", "[", "_", "]"}]}], "\[Rule]", "0"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.671955692482218*^9, 3.67195582286493*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Phi]", "[", "a", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Phi][$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956541482895*^9, 3.67195660326121*^9, 
  3.671956727306635*^9, 3.671959758612741*^9, 3.6797314095380297`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[Rho]\[Phi]", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[Rho]\[Phi], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956541482895*^9, 3.67195660326121*^9, 
  3.671956727306635*^9, 3.671959758612741*^9, 3.679731409538805*^9}]
}, Open  ]]
}, Open  ]],

Cell["\<\
Define momentum vectors and some constant symbols representing lengths of \
momentum vectors.\
\>", "Text",
 CellChangeTimes->{{3.671960074450139*^9, 3.671960102032793*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"mom", "[", "\[Mu]", "]"}], ",", "spacetime"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"mom1", "[", "\[Mu]", "]"}], ",", "spacetime"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"mom2", "[", "\[Mu]", "]"}], ",", "spacetime"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"mom3", "[", "\[Mu]", "]"}], ",", "spacetime"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"mom4", "[", "\[Mu]", "]"}], ",", "spacetime"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"dummymom", "[", "\[Mu]", "]"}], ",", "spacetime"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", 
   RowBox[{"momp", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[ScriptP]\>\""}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", 
   RowBox[{"momq", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[ScriptQ]\>\""}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", 
   RowBox[{"momx", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[ScriptX]\>\""}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", 
   RowBox[{"momdummy", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[ScriptL]\>\""}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.671955824199327*^9, 3.671955886662911*^9}, {
  3.671955967119238*^9, 3.671955973293684*^9}, {3.6719565599308147`*^9, 
  3.671956561392939*^9}, {3.671958178429721*^9, 3.671958179838126*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"mom", "[", "\[Mu]", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`mom[$CellContext`\[Mu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565415942917`*^9, 3.6719566033789673`*^9, 
  3.671956727469595*^9, 3.6719597587949*^9, 3.679731409569071*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"mom1", "[", "\[Mu]", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`mom1[$CellContext`\[Mu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565415942917`*^9, 3.6719566033789673`*^9, 
  3.671956727469595*^9, 3.6719597587949*^9, 3.679731409570218*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"mom2", "[", "\[Mu]", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`mom2[$CellContext`\[Mu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565415942917`*^9, 3.6719566033789673`*^9, 
  3.671956727469595*^9, 3.6719597587949*^9, 3.679731409570945*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"mom3", "[", "\[Mu]", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`mom3[$CellContext`\[Mu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565415942917`*^9, 3.6719566033789673`*^9, 
  3.671956727469595*^9, 3.6719597587949*^9, 3.679731409571579*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"mom4", "[", "\[Mu]", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`mom4[$CellContext`\[Mu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565415942917`*^9, 3.6719566033789673`*^9, 
  3.671956727469595*^9, 3.6719597587949*^9, 3.679731409572393*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"dummymom", "[", "\[Mu]", "]"}], "\[InvisibleSpace]", "\<\". \"\>",
    "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`dummymom[$CellContext`\[Mu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565415942917`*^9, 3.6719566033789673`*^9, 
  3.671956727469595*^9, 3.6719597587949*^9, 3.67973140957311*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "momp", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`momp, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565415942917`*^9, 3.6719566033789673`*^9, 
  3.671956727469595*^9, 3.6719597587949*^9, 3.679731409573744*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "momq", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`momq, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565415942917`*^9, 3.6719566033789673`*^9, 
  3.671956727469595*^9, 3.6719597587949*^9, 3.679731409574419*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "momx", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`momx, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565415942917`*^9, 3.6719566033789673`*^9, 
  3.671956727469595*^9, 3.6719597587949*^9, 3.6797314095752087`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "momdummy", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`momdummy, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.6719565415942917`*^9, 3.6719566033789673`*^9, 
  3.671956727469595*^9, 3.6719597587949*^9, 3.67973140957583*^9}]
}, Open  ]]
}, Open  ]],

Cell["\<\
Define scalar functions of the truncation, propagator and regulator functions.\
\>", "Text",
 CellChangeTimes->{{3.671960105176221*^9, 3.6719601369762917`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefScalarFunction", "[", "V", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefScalarFunction", "[", "Z", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefScalarFunction", "[", "Y", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefScalarFunction", "[", "G\[Phi]T", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefScalarFunction", "[", "G\[Phi]L", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefScalarFunction", "[", 
   RowBox[{"Reg\[Phi]", ",", 
    RowBox[{
    "PrintAs", "\[Rule]", 
     "\"\<\!\(\*SubscriptBox[\(\[ScriptCapitalR]\), \(\[Phi]\)]\)\>\""}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefScalarFunction", "[", 
   RowBox[{"Reg\[Phi]dot", ",", 
    RowBox[{
    "PrintAs", "\[Rule]", 
     "\"\<\!\(\*SubscriptBox[OverscriptBox[\(\[ScriptCapitalR]\), \(.\)], \(\
\[Phi]\)]\)\>\""}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.671955891335721*^9, 3.671955937958227*^9}, {
  3.671956505505321*^9, 3.67195651512858*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefScalarFunction", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"scalar function \"\>", "\[InvisibleSpace]", "V", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefScalarFunction, ": Defining ", 
   "scalar function ", $CellContext`V, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956541998826*^9, 3.671956603496969*^9, 
  3.671956727586342*^9, 3.671959758947435*^9, 3.679731409580481*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefScalarFunction", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"scalar function \"\>", "\[InvisibleSpace]", "Z", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefScalarFunction, ": Defining ", 
   "scalar function ", $CellContext`Z, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956541998826*^9, 3.671956603496969*^9, 
  3.671956727586342*^9, 3.671959758947435*^9, 3.6797314095812187`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefScalarFunction", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"scalar function \"\>", "\[InvisibleSpace]", "Y", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefScalarFunction, ": Defining ", 
   "scalar function ", $CellContext`Y, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956541998826*^9, 3.671956603496969*^9, 
  3.671956727586342*^9, 3.671959758947435*^9, 3.679731409581931*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefScalarFunction", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"scalar function \"\>", "\[InvisibleSpace]", 
   "G\[Phi]T", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefScalarFunction, ": Defining ", 
   "scalar function ", $CellContext`G\[Phi]T, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956541998826*^9, 3.671956603496969*^9, 
  3.671956727586342*^9, 3.671959758947435*^9, 3.679731409582575*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefScalarFunction", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"scalar function \"\>", "\[InvisibleSpace]", 
   "G\[Phi]L", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefScalarFunction, ": Defining ", 
   "scalar function ", $CellContext`G\[Phi]L, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956541998826*^9, 3.671956603496969*^9, 
  3.671956727586342*^9, 3.671959758947435*^9, 3.679731409583206*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefScalarFunction", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"scalar function \"\>", "\[InvisibleSpace]", 
   "Reg\[Phi]", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefScalarFunction, ": Defining ", 
   "scalar function ", $CellContext`Reg\[Phi], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956541998826*^9, 3.671956603496969*^9, 
  3.671956727586342*^9, 3.671959758947435*^9, 3.679731409583789*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefScalarFunction", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"scalar function \"\>", "\[InvisibleSpace]", 
   "Reg\[Phi]dot", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefScalarFunction, ": Defining ", 
   "scalar function ", $CellContext`Reg\[Phi]dot, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.671956541998826*^9, 3.671956603496969*^9, 
  3.671956727586342*^9, 3.671959758947435*^9, 3.67973140958444*^9}]
}, Open  ]]
}, Open  ]],

Cell["\<\
Variational derivative in flat space. Product rule etc. Works also on lists, \
with scalar functions, and to arbitrary order. Arguments are a list of fields \
that are varied (here \[Phi]), then two lists with the scalar momenta of the \
fields, and their indices, and finally the expression that is varied.\
\>", "Text",
 CellChangeTimes->{{3.671960140262582*^9, 3.671960271639152*^9}, {
  3.671960465309659*^9, 3.671960473853613*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"VD", "[", 
      RowBox[{"scalarlist_", "?", "ListQ"}], "]"}], "[", 
     RowBox[{
      RowBox[{"momlist_", "?", "ListQ"}], ",", 
      RowBox[{"alist_", "?", "ListQ"}]}], "]"}], "[", 
    RowBox[{"exprlist_", "?", "ListQ"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "counting", "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"VD", "[", "scalarlist", "]"}], "[", 
         RowBox[{"momlist", ",", "alist"}], "]"}], "[", 
        RowBox[{"exprlist", "[", 
         RowBox[{"[", "counting", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"counting", ",", "1", ",", 
         RowBox[{"Length", "@", "exprlist"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"VD", "[", 
      RowBox[{"scalarlist_", "?", "ListQ"}], "]"}], "[", 
     RowBox[{
      RowBox[{"momlist_", "?", "ListQ"}], ",", 
      RowBox[{"alist_", "?", "ListQ"}]}], "]"}], "[", "expr_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "@", "momlist"}], "\[Equal]", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"VD", "[", 
        RowBox[{"scalarlist", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
       RowBox[{
        RowBox[{"momlist", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"alist", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "[", "expr", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"VD", "[", 
        RowBox[{"Drop", "[", 
         RowBox[{"scalarlist", ",", "1"}], "]"}], "]"}], "[", 
       RowBox[{
        RowBox[{"Drop", "[", 
         RowBox[{"momlist", ",", "1"}], "]"}], ",", 
        RowBox[{"Drop", "[", 
         RowBox[{"alist", ",", "1"}], "]"}]}], "]"}], "[", 
      RowBox[{"CollectTensors", "@", 
       RowBox[{
        RowBox[{
         RowBox[{"VD", "[", 
          RowBox[{"scalarlist", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
         RowBox[{
          RowBox[{"momlist", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"alist", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "[", "expr", "]"}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"VD", "[", 
      RowBox[{"scalar_", "?", "xTensorQ"}], "]"}], "[", 
     RowBox[{
      RowBox[{"mom_", "?", "xTensorQ"}], ",", "a_"}], "]"}], "[", 
    RowBox[{
     RowBox[{"CD", "[", "\[Mu]_", "]"}], "@", "X__"}], "]"}], ":=", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"mom", "[", "\[Mu]", "]"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"VD", "[", "scalar", "]"}], "[", 
      RowBox[{"mom", ",", "a"}], "]"}], "[", "X", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"VD", "[", 
      RowBox[{"scalar_", "?", "xTensorQ"}], "]"}], "[", 
     RowBox[{
      RowBox[{"mom_", "?", "xTensorQ"}], ",", "a_"}], "]"}], "[", 
    RowBox[{"expr_", "/;", 
     RowBox[{
      RowBox[{"Head", "[", "expr", "]"}], "===", "Plus"}]}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"VD", "[", "scalar", "]"}], "[", 
        RowBox[{"mom", ",", "a"}], "]"}], "[", 
       RowBox[{"expr", "[", 
        RowBox[{"[", "Q", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Q", ",", "1", ",", 
        RowBox[{"Length", "@", "expr"}]}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"VD", "[", 
      RowBox[{"scalar_", "?", "xTensorQ"}], "]"}], "[", 
     RowBox[{
      RowBox[{"mom_", "?", "xTensorQ"}], ",", "a_"}], "]"}], "[", 
    RowBox[{"expr_", "/;", 
     RowBox[{
      RowBox[{"Head", "[", "expr", "]"}], "===", "Times"}]}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"VD", "[", "scalar", "]"}], "[", 
         RowBox[{"mom", ",", "a"}], "]"}], "@", 
        RowBox[{"expr", "[", 
         RowBox[{"[", "Q", "]"}], "]"}]}], " ", 
       RowBox[{"Drop", "[", 
        RowBox[{"expr", ",", 
         RowBox[{"{", "Q", "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Q", ",", "1", ",", 
        RowBox[{"Length", "@", "expr"}]}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"VD", "[", 
      RowBox[{"scalar_", "?", "xTensorQ"}], "]"}], "[", 
     RowBox[{
      RowBox[{"mom_", "?", "xTensorQ"}], ",", "a_"}], "]"}], "[", 
    RowBox[{"expr_", "?", "ConstantQ"}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"VD", "[", 
      RowBox[{"scalar_", "?", "xTensorQ"}], "]"}], "[", 
     RowBox[{
      RowBox[{"mom_", "?", "xTensorQ"}], ",", "a_"}], "]"}], "[", 
    RowBox[{"delta", "[", 
     RowBox[{"_", ",", "_"}], "]"}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"VD", "[", 
      RowBox[{"scalar_", "?", "xTensorQ"}], "]"}], "[", 
     RowBox[{
      RowBox[{"mom_", "?", "xTensorQ"}], ",", "a_"}], "]"}], "[", 
    RowBox[{"spacetimemetric", "[", "__", "]"}], "]"}], "=", "0"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"VD", "[", 
      RowBox[{"scalar_", "?", "xTensorQ"}], "]"}], "[", 
     RowBox[{
      RowBox[{"mom_", "?", "xTensorQ"}], ",", "a_"}], "]"}], "[", 
    RowBox[{"fieldmetric", "[", "__", "]"}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"VD", "[", 
      RowBox[{"scalar_", "?", "xTensorQ"}], "]"}], "[", 
     RowBox[{
      RowBox[{"mom_", "?", "xTensorQ"}], ",", "a_"}], "]"}], "[", 
    RowBox[{
     RowBox[{"ten_", "?", "xTensorQ"}], "[", 
     RowBox[{"\[Mu]_", "/;", 
      RowBox[{
       RowBox[{"VBundleOfIndex", "[", "\[Mu]", "]"}], "===", 
       "Tangentspacetime"}]}], "]"}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"VD", "[", 
      RowBox[{"scalar_", "?", "xTensorQ"}], "]"}], "[", 
     RowBox[{
      RowBox[{"mom_", "?", "xTensorQ"}], ",", "a_"}], "]"}], "[", 
    RowBox[{"expr_", "/;", 
     RowBox[{
      RowBox[{"ScalarFunctionQ", "[", 
       RowBox[{"Head", "[", "expr", "]"}], "]"}], "\[Equal]", "True"}]}], 
    "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", 
          RowBox[{
           RowBox[{"UnitVector", "[", 
            RowBox[{
             RowBox[{"Length", "@", "expr"}], ",", "counter"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"List", "[", "X__", "]"}], "\[RuleDelayed]", "X"}]}], 
          "]"}], "[", 
         RowBox[{"Head", "[", "expr", "]"}], "]"}], "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"expr", "[", 
            RowBox[{"[", "counter2", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"counter2", ",", "1", ",", 
             RowBox[{"Length", "@", "expr"}]}], "}"}]}], "]"}], "/.", 
         RowBox[{
          RowBox[{"List", "[", "X__", "]"}], "\[RuleDelayed]", "X"}]}], "]"}],
        " ", 
       RowBox[{
        RowBox[{
         RowBox[{"VD", "[", "scalar", "]"}], "[", 
         RowBox[{"mom", ",", "a"}], "]"}], "[", 
        RowBox[{"expr", "[", 
         RowBox[{"[", "counter", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"counter", ",", "1", ",", 
        RowBox[{"Length", "@", "expr"}]}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"VD", "[", 
      RowBox[{"scalar_", "?", "xTensorQ"}], "]"}], "[", 
     RowBox[{
      RowBox[{"mom_", "?", "xTensorQ"}], ",", "a_"}], "]"}], "[", 
    "expr_Scalar", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"VD", "[", "scalar", "]"}], "[", 
     RowBox[{"mom", ",", "a"}], "]"}], "[", 
    RowBox[{"NoScalar", "[", "expr", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"VD", "[", "\[Phi]", "]"}], "[", 
     RowBox[{
      RowBox[{"mom_", "?", "xTensorQ"}], ",", "a_"}], "]"}], "[", 
    RowBox[{"\[Phi]", "[", "b_", "]"}], "]"}], ":=", 
   RowBox[{"fieldmetric", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", "b"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.67195610398149*^9, 3.671956137760543*^9}, 
   3.671956200885818*^9, 3.671956550841642*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Truncation", "Section",
 CellChangeTimes->{{3.6719562269632874`*^9, 3.671956230514955*^9}}],

Cell["Define the truncation: NLO O(N)-model.", "Text",
 CellChangeTimes->{{3.671960274889409*^9, 3.6719602861511097`*^9}, {
  3.67196039660592*^9, 3.671960396925933*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]k", ":=", 
   RowBox[{"ReplaceDummies", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"Z", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Phi]", "[", 
          RowBox[{"-", "z"}], "]"}], 
         RowBox[{"\[Phi]", "[", "z", "]"}]}], "2"], "]"}], 
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "\[Mu]"}], "]"}], "@", 
       RowBox[{"\[Phi]", "[", 
        RowBox[{"-", "b"}], "]"}]}], 
      RowBox[{
       RowBox[{"CD", "[", "\[Mu]", "]"}], "@", 
       RowBox[{"\[Phi]", "[", "b", "]"}]}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"Y", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Phi]", "[", 
          RowBox[{"-", "z"}], "]"}], 
         RowBox[{"\[Phi]", "[", "z", "]"}]}], "2"], "]"}], 
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "\[Mu]"}], "]"}], "@", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Phi]", "[", "b", "]"}], 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"-", "b"}], "]"}]}], "2"], ")"}]}], 
      RowBox[{
       RowBox[{"CD", "[", "\[Mu]", "]"}], "@", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Phi]", "[", "c", "]"}], 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"-", "c"}], "]"}]}], "2"], ")"}]}]}], "+", 
     RowBox[{"V", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"-", "z"}], "]"}], 
        RowBox[{"\[Phi]", "[", "z", "]"}]}], "2"], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]Sk", ":=", 
   RowBox[{"ReplaceDummies", "[", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"CD", "[", 
       RowBox[{"-", "\[Mu]"}], "]"}], "@", 
      RowBox[{"\[Phi]", "[", 
       RowBox[{"-", "b"}], "]"}]}], 
     RowBox[{
      RowBox[{"CD", "[", "\[Mu]", "]"}], "@", 
      RowBox[{"\[Phi]", "[", "b", "]"}]}], 
     FractionBox[
      RowBox[{"Reg\[Phi]", "[", 
       SuperscriptBox["momdummy", "2"], "]"}], 
      SuperscriptBox["momdummy", "2"]]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.671956235825631*^9, 3.67195635536495*^9}, {
  3.671956571130013*^9, 3.67195657422027*^9}, {3.671956704804782*^9, 
  3.671956714721918*^9}, {3.671956849346951*^9, 3.671956864175892*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Calculation of Propagator, Rdot and Vertices", "Section",
 CellChangeTimes->{{3.6719563659300547`*^9, 3.671956372005245*^9}, {
  3.671957613191036*^9, 3.67195761603004*^9}}],

Cell["Calculate the second variation.", "Text",
 CellChangeTimes->{{3.671960293314651*^9, 3.671960307366775*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gamma2PlusR", "[", 
    RowBox[{"momp_", ",", "a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"VD", "[", 
            RowBox[{"{", 
             RowBox[{"\[Phi]", ",", "\[Phi]"}], "}"}], "]"}], "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"mom1", ",", "dummymom"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "a"}], ",", 
              RowBox[{"-", "b"}]}], "}"}]}], "]"}], "[", 
          RowBox[{"\[CapitalGamma]k", "+", "\[CapitalDelta]Sk"}], "]"}], "/.",
          "constantfields"}], "/.", 
        RowBox[{
         RowBox[{"dummymom", "[", "\[Mu]_", "]"}], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"mom1", "[", "\[Mu]", "]"}]}]}]}], "/.", 
       RowBox[{"momdummy", "\[RuleDelayed]", "momp"}]}], "//.", 
      RowBox[{"IndexRule", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mom1", "[", "\[Mu]_", "]"}], 
         RowBox[{"mom1", "[", 
          RowBox[{"-", "\[Mu]_"}], "]"}]}], ",", 
        SuperscriptBox["momp", "2"]}], "]"}]}], "//.", "torho"}], "//", 
    "CollectTensors"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6719563895478563`*^9, 3.671956485338107*^9}, {
  3.671956583002164*^9, 3.671956585489459*^9}, {3.6719566181215277`*^9, 
  3.671956621161314*^9}, {3.671956673522046*^9, 3.6719566745066557`*^9}, {
  3.671956883999248*^9, 3.671956918303651*^9}, {3.6719577456458483`*^9, 
  3.671957746479361*^9}}],

Cell["General ansatz for the Propagator.", "Text",
 CellChangeTimes->{{3.671960293314651*^9, 3.6719603174388857`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Propagator", "[", 
    RowBox[{"momp_", ",", "a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"G\[Phi]T", "[", 
      RowBox[{
       SuperscriptBox["momp", "2"], ",", "\[Rho]\[Phi]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"fieldmetric", "[", 
        RowBox[{"a", ",", "b"}], "]"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Phi]", "[", "a", "]"}], 
         RowBox[{"\[Phi]", "[", "b", "]"}]}], 
        RowBox[{"2", "\[Rho]\[Phi]"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"G\[Phi]L", "[", 
      RowBox[{
       SuperscriptBox["momp", "2"], ",", "\[Rho]\[Phi]"}], "]"}], 
     FractionBox[
      RowBox[{
       RowBox[{"\[Phi]", "[", "a", "]"}], 
       RowBox[{"\[Phi]", "[", "b", "]"}]}], 
      RowBox[{"2", "\[Rho]\[Phi]"}]]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.671956899452732*^9, 3.671956975709689*^9}}],

Cell["Calculate the propagator functions.", "Text",
 CellChangeTimes->{{3.671960293314651*^9, 3.6719603378704357`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PropagatorRules", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G\[Phi]T", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "\[Rho]\[Phi]"}], "}"}], ",", 
          RowBox[{"Evaluate", "@", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
         "]"}]}], ",", 
       RowBox[{"G\[Phi]L", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "\[Rho]\[Phi]"}], "}"}], ",", 
          RowBox[{"Evaluate", "@", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
         "]"}]}]}], "}"}], "&"}], "@", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tempvar", ",", "sol"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"tempvar", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Propagator", "[", 
              RowBox[{"momp", ",", "a", ",", 
               RowBox[{"-", "c"}]}], "]"}], 
             RowBox[{"Gamma2PlusR", "[", 
              RowBox[{"momp", ",", "c", ",", "b"}], "]"}]}], "//", 
            "CollectTensors"}], ")"}], "//.", "torho"}], "//", 
         "CollectTensors"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sol", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"G\[Phi]T", "[", 
               RowBox[{
                SuperscriptBox["momp", "2"], ",", "\[Rho]\[Phi]"}], "]"}], 
              ",", 
              RowBox[{"G\[Phi]L", "[", 
               RowBox[{
                SuperscriptBox["momp", "2"], ",", "\[Rho]\[Phi]"}], "]"}]}], 
             "}"}], "/.", 
            RowBox[{
             RowBox[{"SolveConstants", "[", 
              RowBox[{
               RowBox[{"tempvar", "\[Equal]", 
                RowBox[{"fieldmetric", "[", 
                 RowBox[{"a", ",", "b"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"G\[Phi]T", "[", 
                  RowBox[{
                   SuperscriptBox["momp", "2"], ",", "\[Rho]\[Phi]"}], "]"}], 
                 ",", 
                 RowBox[{"G\[Phi]L", "[", 
                  RowBox[{
                   SuperscriptBox["momp", "2"], ",", "\[Rho]\[Phi]"}], 
                  "]"}]}], "}"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "//", "Simplify"}], ")"}], "/.", 
         RowBox[{"momp", "\[Rule]", 
          SqrtBox["x"]}]}]}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.671956609504363*^9, 3.671956613751419*^9}, {
   3.671956661777318*^9, 3.671956688247389*^9}, {3.671956734137121*^9, 
   3.6719567519108763`*^9}, 3.671956892063422*^9, {3.671956979293469*^9, 
   3.671957100103435*^9}, 3.671957146370368*^9, {3.6719572509407883`*^9, 
   3.671957432597435*^9}, {3.6719574929952374`*^9, 3.671957565627801*^9}, 
   3.67195759817769*^9}],

Cell["Calculate the regulator insertion.", "Text",
 CellChangeTimes->{{3.671960293314651*^9, 3.6719603483906403`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RegulatorDot", "[", 
    RowBox[{"momp_", ",", "a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"VD", "[", 
             RowBox[{"{", 
              RowBox[{"\[Phi]", ",", "\[Phi]"}], "}"}], "]"}], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"mom1", ",", "dummymom"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "a"}], ",", 
               RowBox[{"-", "b"}]}], "}"}]}], "]"}], "[", "\[CapitalDelta]Sk",
            "]"}], "/.", 
          RowBox[{"Reg\[Phi]", "\[Rule]", "Reg\[Phi]dot"}]}], "/.", 
         "constantfields"}], "/.", 
        RowBox[{
         RowBox[{"dummymom", "[", "\[Mu]_", "]"}], "\[RuleDelayed]", 
         RowBox[{"-", 
          RowBox[{"mom1", "[", "\[Mu]", "]"}]}]}]}], "/.", 
       RowBox[{"momdummy", "\[RuleDelayed]", "momp"}]}], "//.", 
      RowBox[{"IndexRule", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mom1", "[", "\[Mu]_", "]"}], 
         RowBox[{"mom1", "[", 
          RowBox[{"-", "\[Mu]_"}], "]"}]}], ",", 
        SuperscriptBox["momp", "2"]}], "]"}]}], "//.", "torho"}], "//", 
    "CollectTensors"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.671957619306232*^9, 3.6719576634724693`*^9}, {
  3.671957748692568*^9, 3.671957750327505*^9}}],

Cell["Calculate the vertices that are needed.", "Text",
 CellChangeTimes->{{3.671960293314651*^9, 3.671960357486299*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Vertex3", "[", 
    RowBox[{
    "mom1_", ",", "mom2_", ",", "mom3_", ",", "a_", ",", "b_", ",", "c_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"VD", "[", 
         RowBox[{"{", 
          RowBox[{"\[Phi]", ",", "\[Phi]", ",", "\[Phi]"}], "}"}], "]"}], "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"mom1", ",", "mom2", ",", "mom3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "a"}], ",", 
           RowBox[{"-", "b"}], ",", 
           RowBox[{"-", "c"}]}], "}"}]}], "]"}], "[", "\[CapitalGamma]k", 
       "]"}], "/.", "constantfields"}], "//.", "torho"}], "//", 
    "CollectTensors"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vertex4", "[", 
    RowBox[{
    "mom1_", ",", "mom2_", ",", "mom3_", ",", "mom4_", ",", "a_", ",", "b_", 
     ",", "c_", ",", "d_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"VD", "[", 
         RowBox[{"{", 
          RowBox[{"\[Phi]", ",", "\[Phi]", ",", "\[Phi]", ",", "\[Phi]"}], 
          "}"}], "]"}], "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"mom1", ",", "mom2", ",", "mom3", ",", "mom4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "a"}], ",", 
           RowBox[{"-", "b"}], ",", 
           RowBox[{"-", "c"}], ",", 
           RowBox[{"-", "d"}]}], "}"}]}], "]"}], "[", "\[CapitalGamma]k", 
       "]"}], "/.", "constantfields"}], "//.", "torho"}], "//", 
    "CollectTensors"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.671957699583729*^9, 3.671957753177021*^9}, {
  3.671957795198839*^9, 3.671957833079294*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Calculation of Flow", "Section",
 CellChangeTimes->{{3.6719579510461473`*^9, 3.671957960324442*^9}}],

Cell[TextData[{
 "Now, we can derive the actual flow equations. All flows are to be \
understood as integrands, the integration over the loop momentum momq (with \
integration measure ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     SuperscriptBox["d", "d"], "q"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]"}], ")"}], "d"]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") is still to be done. Also, the fields and operators are bare, and thus at \
this stage, no anomalous dimensions occur."
}], "Text",
 CellChangeTimes->{{3.671958506520054*^9, 3.671958654621336*^9}, {
  3.682760891047741*^9, 3.6827609199078503`*^9}}],

Cell[CellGroupData[{

Cell["Flow of V", "Subsection",
 CellChangeTimes->{{3.6719579658653173`*^9, 3.671957971420032*^9}}],

Cell["\<\
The flow equation for the potential is just the Wetterich equation evaluated \
at constant fields.\
\>", "Text",
 CellChangeTimes->{{3.671958680546692*^9, 3.671958716908543*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"flowV", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"CollectTensors", "[", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"Propagator", "[", 
         RowBox[{"momq", ",", "a", ",", "b"}], "]"}], 
        RowBox[{"RegulatorDot", "[", 
         RowBox[{"momq", ",", 
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "b"}]}], "]"}]}], "]"}], "//.", "torho"}], "//", 
     "CollectTensors"}], ")"}], "/.", "PropagatorRules"}]}]], "Input",
 CellChangeTimes->{{3.6719579763112173`*^9, 3.671958018315686*^9}, {
  3.6719580911326036`*^9, 3.6719581074489822`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubscriptBox[
      OverscriptBox["\[ScriptCapitalR]", "."], "\[Phi]"],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Reg\[Phi]dot,
    Editable->False], "[", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["\[ScriptQ]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`momq,
     Editable->False], "2"], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      InterpretationBox[
       StyleBox["\[ScriptCapitalN]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`NumScalar,
       Editable->False]}], 
     RowBox[{
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Reg\[Phi],
        Editable->False], "[", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["\[ScriptQ]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`momq,
         Editable->False], "2"], "]"}], "+", 
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox["\[ScriptQ]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`momq,
         Editable->False], "2"], " ", 
       RowBox[{
        InterpretationBox[
         StyleBox["Z",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Z,
         Editable->False], "[", 
        InterpretationBox[
         StyleBox["\[Rho]\[Phi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Rho]\[Phi],
         Editable->False], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox["V",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`V,
         Editable->False], "\[Prime]",
        MultilineFunction->None], "[", 
       InterpretationBox[
        StyleBox["\[Rho]\[Phi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Rho]\[Phi],
        Editable->False], "]"}]}]], "+", 
    FractionBox["1", 
     RowBox[{
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Reg\[Phi],
        Editable->False], "[", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["\[ScriptQ]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`momq,
         Editable->False], "2"], "]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["\[ScriptQ]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`momq,
         Editable->False], "2"], " ", 
       InterpretationBox[
        StyleBox["\[Rho]\[Phi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Rho]\[Phi],
        Editable->False], " ", 
       RowBox[{
        InterpretationBox[
         StyleBox["Y",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Y,
         Editable->False], "[", 
        InterpretationBox[
         StyleBox["\[Rho]\[Phi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Rho]\[Phi],
         Editable->False], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox["\[ScriptQ]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`momq,
         Editable->False], "2"], " ", 
       RowBox[{
        InterpretationBox[
         StyleBox["Z",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Z,
         Editable->False], "[", 
        InterpretationBox[
         StyleBox["\[Rho]\[Phi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Rho]\[Phi],
         Editable->False], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox["V",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`V,
         Editable->False], "\[Prime]",
        MultilineFunction->None], "[", 
       InterpretationBox[
        StyleBox["\[Rho]\[Phi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Rho]\[Phi],
        Editable->False], "]"}], "+", 
      RowBox[{"2", " ", 
       InterpretationBox[
        StyleBox["\[Rho]\[Phi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Rho]\[Phi],
        Editable->False], " ", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["V",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`V,
          Editable->False], "\[Prime]\[Prime]",
         MultilineFunction->None], "[", 
        InterpretationBox[
         StyleBox["\[Rho]\[Phi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Rho]\[Phi],
         Editable->False], "]"}]}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.671958018687317*^9, 3.6719581077562304`*^9, 
  3.67195976863373*^9, 3.679731419814225*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Flow of Z and Y", "Subsection",
 CellChangeTimes->{{3.671958120648531*^9, 3.671958125474523*^9}}],

Cell["\<\
For the flow of Z and Y, the second derivative of the flow equation, again \
for constant fields, is considered. One can easily see that 2 diagrams \
contribute to the flow, a tadpole and a self-energy diagram.\
\>", "Text",
 CellChangeTimes->{{3.671958680546692*^9, 3.671958796803997*^9}}],

Cell[CellGroupData[{

Cell["Tadpole diagram", "Subsubsection",
 CellChangeTimes->{{3.671958139955546*^9, 3.671958145202022*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TadpoleMomentumConservationRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"mom2", "[", "\[Mu]_", "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"mom1", "[", "\[Mu]", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"mom4", "[", "\[Mu]_", "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"mom3", "[", "\[Mu]", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"mom1", "[", 
        RowBox[{"-", "\[Mu]_"}], "]"}], 
       RowBox[{"mom1", "[", "\[Mu]_", "]"}]}], "\[RuleDelayed]", 
      SuperscriptBox["momp", "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"mom3", "[", 
        RowBox[{"-", "\[Mu]_"}], "]"}], 
       RowBox[{"mom3", "[", "\[Mu]_", "]"}]}], "\[RuleDelayed]", 
      SuperscriptBox["momq", "2"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6719581959893*^9, 3.671958242618999*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], 
    RowBox[{"Vertex4", "[", 
     RowBox[{
     "mom1", ",", "mom2", ",", "mom3", ",", "mom4", ",", "a", ",", "b", ",", 
      "c", ",", "d"}], "]"}], 
    RowBox[{"Propagator", "[", 
     RowBox[{"momq", ",", 
      RowBox[{"-", "c"}], ",", 
      RowBox[{"-", "e"}]}], "]"}]}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", 
    RowBox[{"RegulatorDot", "[", 
     RowBox[{"momq", ",", "e", ",", "f"}], "]"}]}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", 
    RowBox[{"Propagator", "[", 
     RowBox[{"momq", ",", 
      RowBox[{"-", "f"}], ",", 
      RowBox[{"-", "d"}]}], "]"}]}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "//.", "torho"}], "//.", 
    "TadpoleMomentumConservationRules"}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TadpoleMomdeppart", "=", 
  RowBox[{"CollectTensors", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"%", ",", "momp", ",", "2"}], "]"}], "//", "CollectTensors"}],
       ")"}], "/.", "PropagatorRules"}], ",", 
    RowBox[{"SimplifyMethod", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox[
              SubscriptBox[
               OverscriptBox["\[ScriptCapitalR]", "."], "\[Phi]"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Reg\[Phi]dot,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], "]"}], ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["\[ScriptCapitalN]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`NumScalar,
              Editable->False]}], ")"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "[", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], "]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Y,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Z",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Z,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], " ", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["V",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`V,
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}]}]], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "[", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], "]"}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Z",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Z,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}]], ",", 
           FractionBox["1", "dimspacetime"]}], "}"}], ",", "FullSimplify"}], 
        "]"}], "&"}], ")"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.671958151421524*^9, 3.6719581737794313`*^9}, {
  3.671958275433913*^9, 3.671958358058103*^9}, {3.671958412217836*^9, 
  3.671958465712916*^9}, {3.679731868783455*^9, 3.679731872337385*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubscriptBox[
       OverscriptBox["\[ScriptCapitalR]", "."], "\[Phi]"],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Reg\[Phi]dot,
     Editable->False], "[", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["\[ScriptQ]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`momq,
      Editable->False], "2"], "]"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Phi]", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Phi][$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Phi]", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Phi][$CellContext`b],
    Editable->False], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       InterpretationBox[
        StyleBox["Y",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Y,
        Editable->False], "[", 
       InterpretationBox[
        StyleBox["\[Rho]\[Phi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Rho]\[Phi],
        Editable->False], "]"}], 
      RowBox[{"2", " ", 
       InterpretationBox[
        StyleBox["\[Rho]\[Phi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Rho]\[Phi],
        Editable->False], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           InterpretationBox[
            StyleBox[
             SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Reg\[Phi],
            Editable->False], "[", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         InterpretationBox[
          StyleBox["\[ScriptCapitalN]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`NumScalar,
          Editable->False]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["Y",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Y,
          Editable->False], "\[Prime]",
         MultilineFunction->None], "[", 
        InterpretationBox[
         StyleBox["\[Rho]\[Phi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Rho]\[Phi],
         Editable->False], "]"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           InterpretationBox[
            StyleBox[
             SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Reg\[Phi],
            Editable->False], "[", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox["Y",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Y,
         Editable->False], "[", 
        InterpretationBox[
         StyleBox["\[Rho]\[Phi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Rho]\[Phi],
         Editable->False], "]"}], "+", 
       RowBox[{"5", " ", 
        InterpretationBox[
         StyleBox["\[Rho]\[Phi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Rho]\[Phi],
         Editable->False], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Y",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Y,
           Editable->False], "\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], "2"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Y",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Y,
           Editable->False], "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], "]"}]}]}], 
      RowBox[{"2", " ", 
       InterpretationBox[
        StyleBox["\[Rho]\[Phi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Rho]\[Phi],
        Editable->False], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           InterpretationBox[
            StyleBox[
             SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Reg\[Phi],
            Editable->False], "[", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], "]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Y",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Y,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}], "+", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}]}], ")"}], "2"]}]]}], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Eta]\[Phi]", 
        StyleBox[GridBox[{
           {"a", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`fieldmetric[$CellContext`a, $CellContext`b],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubscriptBox[
       OverscriptBox["\[ScriptCapitalR]", "."], "\[Phi]"],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Reg\[Phi]dot,
     Editable->False], "[", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["\[ScriptQ]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`momq,
      Editable->False], "2"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        InterpretationBox[
         StyleBox["Y",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Y,
         Editable->False], "[", 
        InterpretationBox[
         StyleBox["\[Rho]\[Phi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Rho]\[Phi],
         Editable->False], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           InterpretationBox[
            StyleBox[
             SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Reg\[Phi],
            Editable->False], "[", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], ")"}], "2"]]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         InterpretationBox[
          StyleBox["\[ScriptCapitalN]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`NumScalar,
          Editable->False]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["Z",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Z,
          Editable->False], "\[Prime]",
         MultilineFunction->None], "[", 
        InterpretationBox[
         StyleBox["\[Rho]\[Phi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Rho]\[Phi],
         Editable->False], "]"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           InterpretationBox[
            StyleBox[
             SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Reg\[Phi],
            Editable->False], "[", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], "]"}]}], "-", 
       RowBox[{
        InterpretationBox[
         StyleBox["\[Rho]\[Phi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Rho]\[Phi],
         Editable->False], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], "]"}]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Reg\[Phi],
           Editable->False], "[", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], "]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Y,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}]}], ")"}], "2"]]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{
  3.671958313800693*^9, {3.671958346690099*^9, 3.671958367519039*^9}, {
   3.6719584412402363`*^9, 3.6719584745116863`*^9}, 3.671959780762065*^9, 
   3.6797314282963057`*^9, 3.679731878038994*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Self-energy diagram", "Subsubsection",
 CellChangeTimes->{{3.6719584802858133`*^9, 3.6719584862160053`*^9}, 
   3.67195879950779*^9}],

Cell[TextData[{
 "For this diagram, momx denotes the cos of the angle between the external \
momentum momp (vector mom1) and the loop momentum momq (vector mom2). \
Further, mom3=mom1+mom2. One can show that ",
 Cell[BoxData[
  FormBox["momx", TraditionalForm]]],
 " can be replaced by ",
 Cell[BoxData[
  FormBox[
   SqrtBox[
    RowBox[{"1", "/", "dimspacetime"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " here (thanks to Stefan Rechenberger for pointing this out to me)."
}], "Text",
 CellChangeTimes->{{3.671958913733601*^9, 3.671958935290813*^9}, {
  3.671958996610174*^9, 3.671959016018224*^9}, {3.6719593794070168`*^9, 
  3.671959381879066*^9}, {3.671959535845935*^9, 3.671959574389573*^9}, {
  3.679731471168708*^9, 3.679731478226878*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SEMomentumConservationRules", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"mom1", "[", 
          RowBox[{"-", "\[Mu]_"}], "]"}], 
         RowBox[{"mom1", "[", "\[Mu]_", "]"}]}], "\[RuleDelayed]", 
        SuperscriptBox["momp", "2"]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"mom2", "[", 
          RowBox[{"-", "\[Mu]_"}], "]"}], 
         RowBox[{"mom2", "[", "\[Mu]_", "]"}]}], "\[RuleDelayed]", 
        SuperscriptBox["momq", "2"]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"mom3", "[", 
          RowBox[{"-", "\[Mu]_"}], "]"}], 
         RowBox[{"mom3", "[", "\[Mu]_", "]"}]}], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox["momp", "2"], "+", 
         RowBox[{"2", "momp", " ", "momq", " ", "momx"}], "+", 
         SuperscriptBox["momq", "2"]}]}]}], "}"}], ",", 
     RowBox[{"MakeRule", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"mom1", "[", "\[Mu]", "]"}], 
         RowBox[{"mom2", "[", 
          RowBox[{"-", "\[Mu]"}], "]"}]}], ",", 
        RowBox[{"momp", " ", "momq", " ", "momx"}]}], "}"}], "]"}], ",", 
     RowBox[{"MakeRule", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"mom1", "[", "\[Mu]", "]"}], 
         RowBox[{"mom3", "[", 
          RowBox[{"-", "\[Mu]"}], "]"}]}], ",", 
        RowBox[{"momp", 
         RowBox[{"(", 
          RowBox[{"momp", "+", 
           RowBox[{"momq", " ", "momx"}]}], ")"}]}]}], "}"}], "]"}], ",", 
     RowBox[{"MakeRule", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"mom2", "[", "\[Mu]", "]"}], 
         RowBox[{"mom3", "[", 
          RowBox[{"-", "\[Mu]"}], "]"}]}], ",", 
        RowBox[{"momq", 
         RowBox[{"(", 
          RowBox[{"momq", "+", 
           RowBox[{"momp", " ", "momx"}]}], ")"}]}]}], "}"}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6719588093683558`*^9, 3.671958816261506*^9}, {
  3.671958875916977*^9, 3.671958905334106*^9}, {3.671959213683453*^9, 
  3.671959281012278*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Vertex3", "[", 
    RowBox[{"mom1", ",", "mom2", ",", "mom4", ",", "a", ",", "e", ",", "f"}], 
    "]"}], "/.", 
   RowBox[{
    RowBox[{"mom4", "[", "\[Mu]_", "]"}], "\[RuleDelayed]", 
    RowBox[{"-", 
     RowBox[{"mom3", "[", "\[Mu]", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", 
    RowBox[{"Propagator", "[", 
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox["momp", "2"], "+", 
        RowBox[{"2", "momp", " ", "momq", " ", "momx"}], "+", 
        SuperscriptBox["momq", "2"]}]], ",", 
      RowBox[{"-", "f"}], ",", 
      RowBox[{"-", "g"}]}], "]"}]}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Vertex3", "[", 
        RowBox[{
        "mom1", ",", "mom3", ",", "mom4", ",", "b", ",", "g", ",", "h"}], 
        "]"}], "/.", 
       RowBox[{
        RowBox[{"mom1", "[", "\[Mu]_", "]"}], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"mom1", "[", "\[Mu]", "]"}]}]}]}], "/.", 
      RowBox[{
       RowBox[{"mom4", "[", "\[Mu]_", "]"}], "\[RuleDelayed]", 
       RowBox[{"-", 
        RowBox[{"mom2", "[", "\[Mu]", "]"}]}]}]}], ")"}]}], "//", 
   "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", 
    RowBox[{"Propagator", "[", 
     RowBox[{"momq", ",", 
      RowBox[{"-", "h"}], ",", 
      RowBox[{"-", "i"}]}], "]"}]}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", 
    RowBox[{"RegulatorDot", "[", 
     RowBox[{"momq", ",", "i", ",", "j"}], "]"}]}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", 
    RowBox[{"Propagator", "[", 
     RowBox[{"momq", ",", 
      RowBox[{"-", "j"}], ",", 
      RowBox[{"-", "e"}]}], "]"}]}], "//", "CollectTensors"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "//.", "torho"}], "//.", "SEMomentumConservationRules"}], "//",
    "CollectTensors"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SEMomdeppart", "=", 
  RowBox[{"CollectTensors", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{"%", ",", 
            RowBox[{"{", 
             RowBox[{"momp", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
          "momp", ",", "2"}], "]"}], "//", "CollectTensors"}], ")"}], "/.", 
      RowBox[{"momx", "\[Rule]", 
       SqrtBox[
        FractionBox["1", "dimspacetime"]]}]}], "/.", "PropagatorRules"}], ",", 
    RowBox[{"SimplifyMethod", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox[
              SubscriptBox[
               OverscriptBox["\[ScriptCapitalR]", "."], "\[Phi]"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Reg\[Phi]dot,
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], "]"}], ",", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             InterpretationBox[
              StyleBox["\[ScriptCapitalN]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`NumScalar,
              Editable->False]}], ")"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "[", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], "]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], " ", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Y,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Z",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Z,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], " ", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["V",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`V,
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}]}]], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "[", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], "]"}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Z",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Z,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}]], ",", 
           FractionBox["1", "dimspacetime"]}], "}"}], ",", "FullSimplify"}], 
        "]"}], "&"}], ")"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.671958825171453*^9, 3.6719588437489157`*^9}, {
  3.671958954508165*^9, 3.671958977043352*^9}, {3.671959020052623*^9, 
  3.671959152626848*^9}, {3.6719592056110373`*^9, 3.671959205723033*^9}, {
  3.671959365841734*^9, 3.671959370441554*^9}, {3.671959580146687*^9, 
  3.671959596550688*^9}, {3.6719596554233522`*^9, 3.671959664889634*^9}, {
  3.6797314431297817`*^9, 3.6797314451070433`*^9}, {3.6797315151707277`*^9, 
  3.67973154679348*^9}, {3.679731617933958*^9, 3.6797316181810093`*^9}, {
  3.679731652690577*^9, 3.67973165551712*^9}, {3.679731723860119*^9, 
  3.679731727083487*^9}, {3.67973180475355*^9, 3.679731805133532*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Eta]\[Phi]", 
        StyleBox[GridBox[{
           {"a", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`fieldmetric[$CellContext`a, $CellContext`b],
    Editable->False], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubscriptBox[
       OverscriptBox["\[ScriptCapitalR]", "."], "\[Phi]"],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Reg\[Phi]dot,
     Editable->False], "[", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["\[ScriptQ]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`momq,
      Editable->False], "2"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["\[ScriptQ]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`momq,
         Editable->False], "2"], " ", 
       InterpretationBox[
        StyleBox["\[Rho]\[Phi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Rho]\[Phi],
        Editable->False], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Y",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Y,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Reg\[Phi],
             Editable->False], "\[Prime]",
            MultilineFunction->None], "[", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], "]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Y",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Y,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], ")"}], "2"]}], 
      RowBox[{
       InterpretationBox[
        StyleBox["\[GothicD]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`dimspacetime,
        Editable->False], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           InterpretationBox[
            StyleBox[
             SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Reg\[Phi],
            Editable->False], "[", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           InterpretationBox[
            StyleBox[
             SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Reg\[Phi],
            Editable->False], "[", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], "]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Y",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Y,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}], "+", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}]}], ")"}], "3"]}]], "+", 
     FractionBox[
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}], "2"]}], 
        InterpretationBox[
         StyleBox["\[GothicD]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`dimspacetime,
         Editable->False]], "+", 
       RowBox[{"4", " ", 
        InterpretationBox[
         StyleBox["\[Rho]\[Phi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Rho]\[Phi],
         Editable->False], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Y",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Y,
          Editable->False], "[", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Y",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Y,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], ")"}]}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           InterpretationBox[
            StyleBox[
             SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Reg\[Phi],
            Editable->False], "[", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Reg\[Phi],
           Editable->False], "[", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], "]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Y,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], "]"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}], "2"]}], 
        RowBox[{
         InterpretationBox[
          StyleBox["\[GothicD]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dimspacetime,
          Editable->False], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox[
               SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Reg\[Phi],
              Editable->False], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], "]"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}], "3"]}]], "+", 
       FractionBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}], "2"]}], 
          InterpretationBox[
           StyleBox["\[GothicD]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`dimspacetime,
           Editable->False]], "+", 
         RowBox[{"4", " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}]}]}], 
        RowBox[{
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Reg\[Phi],
           Editable->False], "[", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], "]"}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], "]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Y,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], ")"}], "2"]}], "-", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Y,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               InterpretationBox[
                StyleBox["Y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Y,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 InterpretationBox[
                  StyleBox["\[Rho]\[Phi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Rho]\[Phi],
                  Editable->False], " ", 
                 RowBox[{
                  InterpretationBox[
                   StyleBox["Y",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`Y,
                   Editable->False], "[", 
                  InterpretationBox[
                   StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Rho]\[Phi],
                   Editable->False], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Z",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Z,
                    Editable->False], "[", 
                    InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], "]"}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Reg\[Phi],
                    Editable->False], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[ScriptQ]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`momq,
                    Editable->False], "2"], "]"}], "-", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], " ", 
                    RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["Z",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Z,
                    Editable->False], "\[Prime]",
                    MultilineFunction->None], "[", 
                    InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[ScriptQ]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`momq,
                   Editable->False], "2"], " ", 
                 RowBox[{
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox[
                    SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Reg\[Phi],
                    Editable->False], "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[ScriptQ]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`momq,
                    Editable->False], "2"], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Reg\[Phi],
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[ScriptQ]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`momq,
                 Editable->False], "2"], "]"}], " ", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["V",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`V,
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}]}], ")"}]}], 
          InterpretationBox[
           StyleBox["\[GothicD]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`dimspacetime,
           Editable->False]]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox[
              SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Reg\[Phi],
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], ")"}], "2"]]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Reg\[Phi],
           Editable->False], "[", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], "]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Y,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}]}], ")"}], "2"]]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{
    InterpretationBox[
     StyleBox[
      SubscriptBox[
       OverscriptBox["\[ScriptCapitalR]", "."], "\[Phi]"],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Reg\[Phi]dot,
     Editable->False], "[", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["\[ScriptQ]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`momq,
      Editable->False], "2"], "]"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Phi]", 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Phi][$CellContext`a],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Phi]", 
        StyleBox[GridBox[{
           {"b"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Phi][$CellContext`b],
    Editable->False], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Y,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["Z",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Z,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], ")"}], "2"]}], 
         InterpretationBox[
          StyleBox["\[GothicD]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dimspacetime,
          Editable->False]]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Y",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Y,
          Editable->False], "[", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Y",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Y,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], ")"}]}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           InterpretationBox[
            StyleBox[
             SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Reg\[Phi],
            Editable->False], "[", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Reg\[Phi],
           Editable->False], "[", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], "]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Y,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}]}], ")"}]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["\[ScriptCapitalN]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`NumScalar,
         Editable->False]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Reg\[Phi],
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], "]"}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], " ", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["Z",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Z,
                 Editable->False], "\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], ")"}], "2"]}], 
         RowBox[{
          InterpretationBox[
           StyleBox["\[GothicD]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`dimspacetime,
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "[", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], "]"}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Z",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Z,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], ")"}], "5"]}]], "+", 
        FractionBox[
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["Z",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Z,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}], "2"]}], 
           InterpretationBox[
            StyleBox["\[GothicD]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`dimspacetime,
            Editable->False]], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Y",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Y,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], " ", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["Z",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Z,
                 Editable->False], "\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], ")"}]}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox[
               SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Reg\[Phi],
              Editable->False], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], "]"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}], "3"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               InterpretationBox[
                StyleBox["Z",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Z,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Reg\[Phi],
                 Editable->False], "\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[ScriptQ]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`momq,
                 Editable->False], "2"], "]"}]}], ")"}]}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[ScriptQ]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`momq,
                 Editable->False], "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["Z",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`Z,
                  Editable->False], "\[Prime]",
                 MultilineFunction->None], "[", 
                InterpretationBox[
                 StyleBox["\[Rho]\[Phi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Rho]\[Phi],
                 Editable->False], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["V",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`V,
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], ")"}], "2"]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[ScriptQ]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`momq,
                 Editable->False], "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["Z",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`Z,
                  Editable->False], "\[Prime]",
                 MultilineFunction->None], "[", 
                InterpretationBox[
                 StyleBox["\[Rho]\[Phi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Rho]\[Phi],
                 Editable->False], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["V",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`V,
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["Z",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`Z,
                  Editable->False], "\[Prime]",
                 MultilineFunction->None], "[", 
                InterpretationBox[
                 StyleBox["\[Rho]\[Phi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Rho]\[Phi],
                 Editable->False], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox["Z",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Z,
                    Editable->False], "[", 
                    InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], "]"}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Reg\[Phi],
                    Editable->False], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[ScriptQ]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`momq,
                    Editable->False], "2"], "]"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[ScriptQ]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`momq,
                    Editable->False], "2"], " ", 
                  RowBox[{
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Reg\[Phi],
                    Editable->False], "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[ScriptQ]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`momq,
                    Editable->False], "2"], "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`Reg\[Phi],
                  Editable->False], "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[ScriptQ]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`momq,
                  Editable->False], "2"], "]"}], " ", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["V",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`V,
                  Editable->False], "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                InterpretationBox[
                 StyleBox["\[Rho]\[Phi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Rho]\[Phi],
                 Editable->False], "]"}]}]}], ")"}]}], 
           InterpretationBox[
            StyleBox["\[GothicD]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`dimspacetime,
            Editable->False]]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox[
               SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Reg\[Phi],
              Editable->False], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], "]"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}], "4"]]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Reg\[Phi],
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], "]"}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Y,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], ")"}], "2"]}], 
         RowBox[{
          InterpretationBox[
           StyleBox["\[GothicD]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`dimspacetime,
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "[", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], "]"}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Z",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Z,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], ")"}], "3"]}]]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["Z",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Z,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}], "2"]}], 
           InterpretationBox[
            StyleBox["\[GothicD]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`dimspacetime,
            Editable->False]]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}]}]}], 
        RowBox[{
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Reg\[Phi],
           Editable->False], "[", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], "]"}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], "]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Y,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], ")"}], "2"]}], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Y,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               InterpretationBox[
                StyleBox["Y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Y,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 InterpretationBox[
                  StyleBox["\[Rho]\[Phi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Rho]\[Phi],
                  Editable->False], " ", 
                 RowBox[{
                  InterpretationBox[
                   StyleBox["Y",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`Y,
                   Editable->False], "[", 
                  InterpretationBox[
                   StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Rho]\[Phi],
                   Editable->False], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Z",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Z,
                    Editable->False], "[", 
                    InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], "]"}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Reg\[Phi],
                    Editable->False], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[ScriptQ]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`momq,
                    Editable->False], "2"], "]"}], "-", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], " ", 
                    RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["Z",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Z,
                    Editable->False], "\[Prime]",
                    MultilineFunction->None], "[", 
                    InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[ScriptQ]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`momq,
                   Editable->False], "2"], " ", 
                 RowBox[{
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox[
                    SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Reg\[Phi],
                    Editable->False], "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[ScriptQ]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`momq,
                    Editable->False], "2"], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Reg\[Phi],
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[ScriptQ]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`momq,
                 Editable->False], "2"], "]"}], " ", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["V",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`V,
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}]}], ")"}]}], 
          InterpretationBox[
           StyleBox["\[GothicD]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`dimspacetime,
           Editable->False]]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox[
              SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Reg\[Phi],
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], ")"}], "2"]]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Reg\[Phi],
           Editable->False], "[", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], "]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Y,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}]}], ")"}], "2"]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["\[ScriptQ]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`momq,
         Editable->False], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Y",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Y,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Reg\[Phi],
             Editable->False], "\[Prime]",
            MultilineFunction->None], "[", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], "]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Y,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], " ", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["Y",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Y,
                 Editable->False], "\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["Z",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Z,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}]}], ")"}], "2"]}], 
      RowBox[{
       InterpretationBox[
        StyleBox["\[GothicD]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`dimspacetime,
        Editable->False], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           InterpretationBox[
            StyleBox[
             SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Reg\[Phi],
            Editable->False], "[", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], "]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Y",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Y,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}], "+", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}]}], ")"}], "5"]}]], "+", 
     FractionBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["Y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Y,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}], "2"]}], 
        InterpretationBox[
         StyleBox["\[GothicD]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`dimspacetime,
         Editable->False]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], "]"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}], "2"]}], 
        RowBox[{
         InterpretationBox[
          StyleBox["\[GothicD]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dimspacetime,
          Editable->False], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox[
               SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Reg\[Phi],
              Editable->False], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], "]"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}], "2"]}]], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Y",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Y,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Y",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Y,
              Editable->False], "\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Y,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], " ", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["Y",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Y,
                 Editable->False], "\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["Z",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Z,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], 
             TagBox[
              RowBox[{"(", "3", ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}]}], ")"}]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Reg\[Phi],
           Editable->False], "[", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], "]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Y,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}]}], ")"}], "3"]], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           InterpretationBox[
            StyleBox[
             SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Reg\[Phi],
            Editable->False], "[", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], "]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Y",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Y,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}], "+", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}]}], ")"}], "4"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], "]"}]}], ")"}]}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Y",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`Y,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["\[Rho]\[Phi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Rho]\[Phi],
                  Editable->False], "]"}]}], "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["\[Rho]\[Phi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Rho]\[Phi],
                 Editable->False], " ", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["Y",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`Y,
                   Editable->False], "\[Prime]",
                  MultilineFunction->None], "[", 
                 InterpretationBox[
                  StyleBox["\[Rho]\[Phi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Rho]\[Phi],
                  Editable->False], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["Z",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`Z,
                  Editable->False], "\[Prime]",
                 MultilineFunction->None], "[", 
                InterpretationBox[
                 StyleBox["\[Rho]\[Phi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Rho]\[Phi],
                 Editable->False], "]"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}]}], ")"}], "2"]}], "-", 
        RowBox[{
         FractionBox["1", 
          InterpretationBox[
           StyleBox["\[GothicD]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`dimspacetime,
           Editable->False]], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Y",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`Y,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["\[Rho]\[Phi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Rho]\[Phi],
                  Editable->False], "]"}]}], "+", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["\[Rho]\[Phi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Rho]\[Phi],
                 Editable->False], " ", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["Y",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`Y,
                   Editable->False], "\[Prime]",
                  MultilineFunction->None], "[", 
                 InterpretationBox[
                  StyleBox["\[Rho]\[Phi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Rho]\[Phi],
                  Editable->False], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["Z",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`Z,
                  Editable->False], "\[Prime]",
                 MultilineFunction->None], "[", 
                InterpretationBox[
                 StyleBox["\[Rho]\[Phi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Rho]\[Phi],
                 Editable->False], "]"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], " ", 
             SuperscriptBox[
              RowBox[{
               InterpretationBox[
                StyleBox["Y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Y,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Reg\[Phi],
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["Y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Y,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Reg\[Phi],
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["Z",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Z,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["\[Rho]\[Phi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Rho]\[Phi],
                 Editable->False], " ", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["Y",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`Y,
                   Editable->False], "\[Prime]",
                  MultilineFunction->None], "[", 
                 InterpretationBox[
                  StyleBox["\[Rho]\[Phi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Rho]\[Phi],
                  Editable->False], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["Z",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`Z,
                  Editable->False], "\[Prime]",
                 MultilineFunction->None], "[", 
                InterpretationBox[
                 StyleBox["\[Rho]\[Phi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Rho]\[Phi],
                 Editable->False], "]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["Y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Y,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Reg\[Phi],
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["Z",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Z,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Reg\[Phi],
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Z",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Z,
                    Editable->False], "[", 
                   InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], "]"}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Reg\[Phi],
                    Editable->False], "\[Prime]",
                    MultilineFunction->None], "[", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[ScriptQ]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`momq,
                    Editable->False], "2"], "]"}], "+", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], " ", 
                    RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["Y",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Y,
                    Editable->False], "\[Prime]",
                    MultilineFunction->None], "[", 
                    InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["Z",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Z,
                    Editable->False], "\[Prime]",
                    MultilineFunction->None], "[", 
                    InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], "]"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[ScriptQ]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`momq,
                  Editable->False], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`Reg\[Phi],
                   Editable->False], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[ScriptQ]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`momq,
                   Editable->False], "2"], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Reg\[Phi],
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Reg\[Phi],
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}]}], ")"}]}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.671959198744212*^9, 3.671959326371402*^9, 
  3.671959641914093*^9, 3.671959709057458*^9, 3.67195982687363*^9, 
  3.6797315092983437`*^9, 3.67973157087497*^9, 3.6797316404053593`*^9, 
  3.6797316925699577`*^9, 3.679731749473839*^9, 3.6797318281862383`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Flow equations", "Subsubsection",
 CellChangeTimes->{{3.679732075597221*^9, 3.679732081259469*^9}}],

Cell[TextData[{
 "Adding both diagrams, we can read off the flow of Z (Y) by taking the \
prefactor of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Eta]\[Phi]", "ab"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Phi]", "a"], 
     SuperscriptBox["\[Phi]", "b"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ")."
}], "Text",
 CellChangeTimes->{{3.671958913733601*^9, 3.671958935290813*^9}, {
  3.671958996610174*^9, 3.671959016018224*^9}, {3.6719593794070168`*^9, 
  3.671959381879066*^9}, {3.671959535845935*^9, 3.671959574389573*^9}, {
  3.679731471168708*^9, 3.679731478226878*^9}, {3.679732278104857*^9, 
  3.679732341024251*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"flowZ", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"TadpoleMomdeppart", "+", "SEMomdeppart"}], ")"}], "/.", 
      RowBox[{
       RowBox[{"\[Phi]", "[", "a_", "]"}], "\[Rule]", "0"}]}], "/.", 
     RowBox[{
      RowBox[{"fieldmetric", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", "1"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubscriptBox[
          OverscriptBox["\[ScriptCapitalR]", "."], "\[Phi]"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Reg\[Phi]dot,
        Editable->False], "[", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["\[ScriptQ]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`momq,
         Editable->False], "2"], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["\[ScriptCapitalN]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`NumScalar,
         Editable->False]}], ")"}], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Reg\[Phi],
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], "]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Y",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Y,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["V",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`V,
           Editable->False], "\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], "]"}], "+", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], " ", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}]}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Reg\[Phi],
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], "]"}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["V",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`V,
           Editable->False], "\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], "]"}]}]], ",", 
      FractionBox["1", "dimspacetime"]}], "}"}], ",", "FullSimplify"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"flowY", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"TadpoleMomdeppart", "+", "SEMomdeppart"}], ")"}], "/.", 
      RowBox[{
       RowBox[{"\[Phi]", "[", "a_", "]"}], "\[Rule]", "1"}]}], "/.", 
     RowBox[{
      RowBox[{"fieldmetric", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", "0"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubscriptBox[
          OverscriptBox["\[ScriptCapitalR]", "."], "\[Phi]"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Reg\[Phi]dot,
        Editable->False], "[", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["\[ScriptQ]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`momq,
         Editable->False], "2"], "]"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["\[ScriptCapitalN]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`NumScalar,
         Editable->False]}], ")"}], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Reg\[Phi],
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], "]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Y",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Y,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["V",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`V,
           Editable->False], "\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], "]"}], "+", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], " ", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}]}]], ",", 
      FractionBox["1", 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Reg\[Phi],
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], "]"}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["V",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`V,
           Editable->False], "\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], "]"}]}]], ",", 
      FractionBox["1", "dimspacetime"]}], "}"}], ",", "FullSimplify"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.679732092362768*^9, 3.679732222688059*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubscriptBox[
      OverscriptBox["\[ScriptCapitalR]", "."], "\[Phi]"],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Reg\[Phi]dot,
    Editable->False], "[", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["\[ScriptQ]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`momq,
     Editable->False], "2"], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       InterpretationBox[
        StyleBox["Y",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Y,
        Editable->False], "[", 
       InterpretationBox[
        StyleBox["\[Rho]\[Phi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Rho]\[Phi],
        Editable->False], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Reg\[Phi],
           Editable->False], "[", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], "]"}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], ")"}], "2"]]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        InterpretationBox[
         StyleBox["\[ScriptCapitalN]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`NumScalar,
         Editable->False]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox["Z",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Z,
         Editable->False], "\[Prime]",
        MultilineFunction->None], "[", 
       InterpretationBox[
        StyleBox["\[Rho]\[Phi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Rho]\[Phi],
        Editable->False], "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Reg\[Phi],
           Editable->False], "[", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], "]"}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["\[ScriptQ]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`momq,
        Editable->False], "2"], " ", 
      InterpretationBox[
       StyleBox["\[Rho]\[Phi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Rho]\[Phi],
       Editable->False], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Y,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Reg\[Phi],
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], "]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Y,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], ")"}], "2"]}], 
     RowBox[{
      InterpretationBox[
       StyleBox["\[GothicD]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`dimspacetime,
       Editable->False], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Reg\[Phi],
           Editable->False], "[", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], "]"}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Reg\[Phi],
           Editable->False], "[", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], "]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Y,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[ScriptQ]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`momq,
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox["\[Rho]\[Phi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Rho]\[Phi],
         Editable->False], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Y",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Y,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], ")"}], "2"]}], 
       InterpretationBox[
        StyleBox["\[GothicD]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`dimspacetime,
        Editable->False]], "+", 
      RowBox[{"4", " ", 
       InterpretationBox[
        StyleBox["\[Rho]\[Phi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Rho]\[Phi],
        Editable->False], " ", 
       RowBox[{
        InterpretationBox[
         StyleBox["Y",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Y,
         Editable->False], "[", 
        InterpretationBox[
         StyleBox["\[Rho]\[Phi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Rho]\[Phi],
         Editable->False], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Y,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], ")"}]}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Reg\[Phi],
           Editable->False], "[", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], "]"}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Reg\[Phi],
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], "]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Y",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Y,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["V",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`V,
           Editable->False], "\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], "]"}], "+", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], " ", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["Z",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Z,
          Editable->False], "\[Prime]",
         MultilineFunction->None], "[", 
        InterpretationBox[
         StyleBox["\[Rho]\[Phi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Rho]\[Phi],
         Editable->False], "]"}]}], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[ScriptQ]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`momq,
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox["\[Rho]\[Phi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Rho]\[Phi],
         Editable->False], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Reg\[Phi],
              Editable->False], "\[Prime]",
             MultilineFunction->None], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], "]"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Y",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Y,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], ")"}], "2"]}], 
       RowBox[{
        InterpretationBox[
         StyleBox["\[GothicD]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`dimspacetime,
         Editable->False], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox[
              SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Reg\[Phi],
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}], "2"]}], 
         InterpretationBox[
          StyleBox["\[GothicD]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dimspacetime,
          Editable->False]], "+", 
        RowBox[{"4", " ", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], " ", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Y",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Y,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Reg\[Phi],
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], "]"}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["V",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`V,
           Editable->False], "\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Y",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Y,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Reg\[Phi],
              Editable->False], "\[Prime]",
             MultilineFunction->None], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], "]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}], "2"]}], "-", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                InterpretationBox[
                 StyleBox["\[Rho]\[Phi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Rho]\[Phi],
                 Editable->False], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Y",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`Y,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["\[Rho]\[Phi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Rho]\[Phi],
                  Editable->False], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Z",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Z,
                    Editable->False], "[", 
                   InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], "]"}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Reg\[Phi],
                    Editable->False], "\[Prime]",
                    MultilineFunction->None], "[", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[ScriptQ]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`momq,
                    Editable->False], "2"], "]"}], "-", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], " ", 
                   RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["Z",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Z,
                    Editable->False], "\[Prime]",
                    MultilineFunction->None], "[", 
                    InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[ScriptQ]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`momq,
                  Editable->False], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`Reg\[Phi],
                   Editable->False], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[ScriptQ]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`momq,
                   Editable->False], "2"], "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Reg\[Phi],
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}]}], ")"}]}], 
         InterpretationBox[
          StyleBox["\[GothicD]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dimspacetime,
          Editable->False]]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           InterpretationBox[
            StyleBox[
             SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Reg\[Phi],
            Editable->False], "[", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], ")"}], "2"]], "-", 
      RowBox[{
       InterpretationBox[
        StyleBox["\[Rho]\[Phi]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Rho]\[Phi],
        Editable->False], " ", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["Z",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Z,
          Editable->False], "\[Prime]\[Prime]",
         MultilineFunction->None], "[", 
        InterpretationBox[
         StyleBox["\[Rho]\[Phi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Rho]\[Phi],
         Editable->False], "]"}]}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Reg\[Phi],
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], "]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Y",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Y,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["V",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`V,
           Editable->False], "\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], "]"}], "+", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], " ", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}]}], ")"}], "2"]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.679732100692953*^9, {3.679732160059711*^9, 3.679732223453958*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   InterpretationBox[
    StyleBox[
     SubscriptBox[
      OverscriptBox["\[ScriptCapitalR]", "."], "\[Phi]"],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Reg\[Phi]dot,
    Editable->False], "[", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["\[ScriptQ]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`momq,
     Editable->False], "2"], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox["Y",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Y,
       Editable->False], "[", 
      InterpretationBox[
       StyleBox["\[Rho]\[Phi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Rho]\[Phi],
       Editable->False], "]"}], 
     RowBox[{"2", " ", 
      InterpretationBox[
       StyleBox["\[Rho]\[Phi]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Rho]\[Phi],
       Editable->False], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Reg\[Phi],
           Editable->False], "[", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], "]"}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}], "2"]}], 
        InterpretationBox[
         StyleBox["\[GothicD]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`dimspacetime,
         Editable->False]]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        InterpretationBox[
         StyleBox["Y",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Y,
         Editable->False], "[", 
        InterpretationBox[
         StyleBox["\[Rho]\[Phi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Rho]\[Phi],
         Editable->False], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Y,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], ")"}]}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Reg\[Phi],
           Editable->False], "[", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], "]"}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Reg\[Phi],
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], "]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Y",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Y,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["V",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`V,
           Editable->False], "\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], "]"}], "+", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], " ", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}]}], ")"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       InterpretationBox[
        StyleBox["\[ScriptCapitalN]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`NumScalar,
        Editable->False]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["Y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Y,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "[", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], "]"}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], " ", 
              RowBox[{
               InterpretationBox[
                StyleBox["Z",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Z,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], ")"}], "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], "]"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["Z",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Z,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}], "2"]}], 
        RowBox[{
         InterpretationBox[
          StyleBox["\[GothicD]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dimspacetime,
          Editable->False], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox[
               SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Reg\[Phi],
              Editable->False], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], "]"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}], "5"]}]], "+", 
       FractionBox[
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}], "2"]}], 
          InterpretationBox[
           StyleBox["\[GothicD]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`dimspacetime,
           Editable->False]], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Y,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["Z",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Z,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}]}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox[
              SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Reg\[Phi],
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], ")"}], "3"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Reg\[Phi],
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], "]"}]}], ")"}]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], " ", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["Z",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Z,
                 Editable->False], "\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], ")"}], "2"]}], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], " ", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["Z",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Z,
                 Editable->False], "\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["Z",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Z,
                 Editable->False], "\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    InterpretationBox[
                    StyleBox["Z",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Z,
                    Editable->False], "[", 
                    InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], "]"}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Reg\[Phi],
                    Editable->False], "\[Prime]",
                    MultilineFunction->None], "[", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[ScriptQ]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`momq,
                    Editable->False], "2"], "]"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[ScriptQ]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`momq,
                   Editable->False], "2"], " ", 
                 RowBox[{
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox[
                    SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Reg\[Phi],
                    Editable->False], "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[ScriptQ]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`momq,
                    Editable->False], "2"], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox[
                  SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Reg\[Phi],
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[ScriptQ]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`momq,
                 Editable->False], "2"], "]"}], " ", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["V",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`V,
                 Editable->False], "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}]}], ")"}]}], 
          InterpretationBox[
           StyleBox["\[GothicD]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`dimspacetime,
           Editable->False]]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox[
              SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Reg\[Phi],
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], ")"}], "4"]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], "]"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}], "2"]}], 
        RowBox[{
         InterpretationBox[
          StyleBox["\[GothicD]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dimspacetime,
          Editable->False], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox[
               SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Reg\[Phi],
              Editable->False], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], "]"}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}], "3"]}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}], "2"]}], 
          InterpretationBox[
           StyleBox["\[GothicD]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`dimspacetime,
           Editable->False]]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Y",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Y,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Reg\[Phi],
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], "]"}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["V",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`V,
           Editable->False], "\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Y",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Y,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Reg\[Phi],
              Editable->False], "\[Prime]",
             MultilineFunction->None], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], "]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}], "2"]}], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                InterpretationBox[
                 StyleBox["\[Rho]\[Phi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Rho]\[Phi],
                 Editable->False], " ", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["Y",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`Y,
                  Editable->False], "[", 
                 InterpretationBox[
                  StyleBox["\[Rho]\[Phi]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`\[Rho]\[Phi],
                  Editable->False], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   InterpretationBox[
                    StyleBox["Z",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Z,
                    Editable->False], "[", 
                   InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], "]"}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Reg\[Phi],
                    Editable->False], "\[Prime]",
                    MultilineFunction->None], "[", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["\[ScriptQ]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`momq,
                    Editable->False], "2"], "]"}], "-", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], " ", 
                   RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["Z",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Z,
                    Editable->False], "\[Prime]",
                    MultilineFunction->None], "[", 
                    InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[ScriptQ]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`momq,
                  Editable->False], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`Reg\[Phi],
                   Editable->False], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["\[ScriptQ]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`momq,
                   Editable->False], "2"], "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Reg\[Phi],
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["\[ScriptQ]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`momq,
                Editable->False], "2"], "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["V",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`V,
                Editable->False], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}]}], ")"}]}], 
         InterpretationBox[
          StyleBox["\[GothicD]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dimspacetime,
          Editable->False]]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           InterpretationBox[
            StyleBox[
             SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Reg\[Phi],
            Editable->False], "[", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["\[ScriptQ]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`momq,
             Editable->False], "2"], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox["Y",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Y,
          Editable->False], "[", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], "]"}], "+", 
        RowBox[{"5", " ", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], " ", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["Y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Y,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "2"], " ", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["Y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Y,
            Editable->False], "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}]}], 
       RowBox[{"2", " ", 
        InterpretationBox[
         StyleBox["\[Rho]\[Phi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Rho]\[Phi],
         Editable->False]}]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Reg\[Phi],
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], "]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Y",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Y,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["V",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`V,
           Editable->False], "\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], "]"}], "+", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], " ", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}]}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["\[ScriptQ]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`momq,
        Editable->False], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Y,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Reg\[Phi],
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], "]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["Y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Y,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}]}], ")"}], "2"]}], 
     RowBox[{
      InterpretationBox[
       StyleBox["\[GothicD]",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`dimspacetime,
       Editable->False], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Reg\[Phi],
           Editable->False], "[", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], "]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Y,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}]}], ")"}], "5"]}]], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[ScriptQ]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`momq,
          Editable->False], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Y",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Y,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], " ", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], ")"}], "2"]}], 
       InterpretationBox[
        StyleBox["\[GothicD]",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`dimspacetime,
        Editable->False]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[ScriptQ]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`momq,
          Editable->False], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Y",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Y,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Reg\[Phi],
              Editable->False], "\[Prime]",
             MultilineFunction->None], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], "]"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Y",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Y,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], ")"}], "2"]}], 
       RowBox[{
        InterpretationBox[
         StyleBox["\[GothicD]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`dimspacetime,
         Editable->False], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox[
              SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Reg\[Phi],
             Editable->False], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["V",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`V,
              Editable->False], "\[Prime]",
             MultilineFunction->None], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}]}], ")"}], "2"]}]], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Y,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["Y",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Y,
             Editable->False], "\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], " ", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["Y",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Y,
                Editable->False], "\[Prime]",
               MultilineFunction->None], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}]}], ")"}]}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Reg\[Phi],
          Editable->False], "[", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], "]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Y",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Y,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Z",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Z,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["V",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`V,
           Editable->False], "\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], "]"}], "+", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["\[Rho]\[Phi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Rho]\[Phi],
          Editable->False], " ", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}]}]}], ")"}], "3"]], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Reg\[Phi],
           Editable->False], "[", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], "]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Y",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Y,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["\[ScriptQ]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`momq,
            Editable->False], "2"], " ", 
          RowBox[{
           InterpretationBox[
            StyleBox["Z",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Z,
            Editable->False], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["V",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`V,
            Editable->False], "\[Prime]",
           MultilineFunction->None], "[", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], "]"}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["\[Rho]\[Phi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Rho]\[Phi],
           Editable->False], " ", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["V",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`V,
             Editable->False], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           InterpretationBox[
            StyleBox["\[Rho]\[Phi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Rho]\[Phi],
            Editable->False], "]"}]}]}], ")"}], "4"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Y",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Y,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{
            InterpretationBox[
             StyleBox["Z",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Z,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Reg\[Phi],
              Editable->False], "\[Prime]",
             MultilineFunction->None], "[", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], "]"}]}], ")"}]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Y",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Y,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["\[Rho]\[Phi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Rho]\[Phi],
                 Editable->False], "]"}]}], "+", 
              RowBox[{"2", " ", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], " ", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["Y",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`Y,
                  Editable->False], "\[Prime]",
                 MultilineFunction->None], "[", 
                InterpretationBox[
                 StyleBox["\[Rho]\[Phi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Rho]\[Phi],
                 Editable->False], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["Z",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Z,
                 Editable->False], "\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], " ", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", 
         InterpretationBox[
          StyleBox["\[GothicD]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`dimspacetime,
          Editable->False]], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[ScriptQ]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`momq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Y",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Y,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["\[Rho]\[Phi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Rho]\[Phi],
                 Editable->False], "]"}]}], "+", 
              RowBox[{"2", " ", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], " ", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["Y",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`Y,
                  Editable->False], "\[Prime]",
                 MultilineFunction->None], "[", 
                InterpretationBox[
                 StyleBox["\[Rho]\[Phi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Rho]\[Phi],
                 Editable->False], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["Z",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Z,
                 Editable->False], "\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], " ", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "[", 
              InterpretationBox[
               StyleBox["\[Rho]\[Phi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Rho]\[Phi],
               Editable->False], "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], " ", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Z",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Z,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], " ", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["Y",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`Y,
                  Editable->False], "\[Prime]",
                 MultilineFunction->None], "[", 
                InterpretationBox[
                 StyleBox["\[Rho]\[Phi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Rho]\[Phi],
                 Editable->False], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["Z",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Z,
                 Editable->False], "\[Prime]",
                MultilineFunction->None], "[", 
               InterpretationBox[
                StyleBox["\[Rho]\[Phi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Rho]\[Phi],
                Editable->False], "]"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], " ", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], " ", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["Y",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Y,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["\[ScriptQ]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`momq,
              Editable->False], "2"], " ", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["Z",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Z,
               Editable->False], "\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["Y",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Y,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  InterpretationBox[
                   StyleBox["Z",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`Z,
                   Editable->False], "[", 
                  InterpretationBox[
                   StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Rho]\[Phi],
                   Editable->False], "]"}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox[
                    SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Reg\[Phi],
                    Editable->False], "\[Prime]",
                   MultilineFunction->None], "[", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["\[ScriptQ]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`momq,
                    Editable->False], "2"], "]"}], "+", 
                 RowBox[{
                  InterpretationBox[
                   StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`\[Rho]\[Phi],
                   Editable->False], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], " ", 
                    RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["Y",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Y,
                    Editable->False], "\[Prime]",
                    MultilineFunction->None], "[", 
                    InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["Z",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`Z,
                    Editable->False], "\[Prime]",
                    MultilineFunction->None], "[", 
                    InterpretationBox[
                    StyleBox["\[Rho]\[Phi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Rho]\[Phi],
                    Editable->False], "]"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["\[ScriptQ]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`momq,
                 Editable->False], "2"], " ", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox[
                   SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`Reg\[Phi],
                  Editable->False], "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["\[ScriptQ]",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`momq,
                  Editable->False], "2"], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}], "+", 
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["\[Rho]\[Phi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Rho]\[Phi],
             Editable->False], " ", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SubscriptBox["\[ScriptCapitalR]", "\[Phi]"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Reg\[Phi],
               Editable->False], "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["\[ScriptQ]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`momq,
               Editable->False], "2"], "]"}], " ", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["V",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`V,
               Editable->False], 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             InterpretationBox[
              StyleBox["\[Rho]\[Phi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Rho]\[Phi],
              Editable->False], "]"}]}]}], ")"}]}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.679732100692953*^9, {3.679732160059711*^9, 3.6797322242935677`*^9}}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
},
WindowSize->{1920, 1060},
WindowMargins->{{1920, Automatic}, {-35, Automatic}},
FrontEndVersion->"10.0 for Linux x86 (64-bit) (December 4, 2014)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 756, 13, 165, "Text"],
Cell[CellGroupData[{
Cell[1339, 37, 99, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[1463, 42, 219, 5, 64, "Input"],
Cell[CellGroupData[{
Cell[1707, 51, 231, 3, 23, "Print"],
Cell[1941, 56, 503, 11, 23, "Print"],
Cell[2447, 69, 252, 3, 23, "Print"],
Cell[2702, 74, 211, 2, 23, "Print"],
Cell[2916, 78, 192, 2, 23, "Print"],
Cell[3111, 82, 231, 3, 23, "Print"],
Cell[3345, 87, 507, 11, 23, "Print"],
Cell[3855, 100, 254, 3, 23, "Print"],
Cell[4112, 105, 231, 3, 23, "Print"],
Cell[4346, 110, 386, 5, 23, "Print"],
Cell[4735, 117, 231, 3, 23, "Print"],
Cell[4969, 122, 231, 3, 23, "Print"],
Cell[5203, 127, 505, 11, 23, "Print"],
Cell[5711, 140, 300, 4, 23, "Print"],
Cell[6014, 146, 475, 10, 23, "Print"],
Cell[6492, 158, 559, 11, 23, "Print"],
Cell[7054, 171, 660, 11, 23, "Print"],
Cell[7717, 184, 618, 11, 23, "Print"],
Cell[8338, 197, 634, 11, 23, "Print"],
Cell[8975, 210, 231, 3, 23, "Print"],
Cell[9209, 215, 498, 10, 23, "Print"],
Cell[9710, 227, 278, 3, 23, "Print"],
Cell[9991, 232, 599, 12, 23, "Print"],
Cell[10593, 246, 591, 11, 23, "Print"],
Cell[11187, 259, 637, 11, 23, "Print"],
Cell[11827, 272, 551, 11, 23, "Print"],
Cell[12381, 285, 230, 3, 23, "Print"],
Cell[12614, 290, 503, 11, 23, "Print"],
Cell[13120, 303, 270, 3, 23, "Print"],
Cell[13393, 308, 231, 3, 23, "Print"],
Cell[13627, 313, 521, 11, 23, "Print"],
Cell[14151, 326, 260, 3, 23, "Print"],
Cell[14414, 331, 231, 3, 23, "Print"],
Cell[14648, 336, 503, 11, 23, "Print"],
Cell[15154, 349, 244, 3, 23, "Print"],
Cell[15401, 354, 561, 12, 23, "Print"],
Cell[15965, 368, 640, 11, 23, "Print"],
Cell[16608, 381, 233, 3, 23, "Print"],
Cell[16844, 386, 386, 5, 23, "Print"],
Cell[17233, 393, 231, 3, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[17525, 403, 100, 1, 53, "Section"],
Cell[17628, 406, 182, 4, 33, "Text"],
Cell[CellGroupData[{
Cell[17835, 414, 484, 12, 64, "Input"],
Cell[CellGroupData[{
Cell[18344, 430, 613, 12, 23, "Print"],
Cell[18960, 444, 619, 12, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[19606, 460, 136, 1, 33, "Text"],
Cell[CellGroupData[{
Cell[19767, 465, 874, 20, 64, "Input"],
Cell[CellGroupData[{
Cell[20666, 489, 578, 11, 23, "Print"],
Cell[21247, 502, 594, 12, 23, "Print"],
Cell[21844, 516, 780, 17, 23, "Print"],
Cell[22627, 535, 786, 17, 23, "Print"],
Cell[23416, 554, 663, 14, 23, "Print"],
Cell[24082, 570, 808, 17, 23, "Print"],
Cell[24893, 589, 828, 18, 23, "Print"],
Cell[25724, 609, 894, 19, 23, "Print"],
Cell[26621, 630, 762, 17, 23, "Print"],
Cell[27386, 649, 640, 13, 23, "Print"],
Cell[28029, 664, 780, 18, 23, "Print"],
Cell[28812, 684, 878, 18, 23, "Print"],
Cell[29693, 704, 770, 17, 23, "Print"],
Cell[30466, 723, 656, 14, 23, "Print"],
Cell[31125, 739, 926, 20, 23, "Print"],
Cell[32054, 761, 798, 18, 23, "Print"],
Cell[32855, 781, 883, 20, 23, "Print"],
Cell[33741, 803, 883, 20, 23, "Print"]
}, Open  ]],
Cell[34639, 826, 353, 8, 21, "Message"],
Cell[34995, 836, 664, 13, 23, "Print"]
}, Open  ]],
Cell[35674, 852, 155, 3, 33, "Text"],
Cell[CellGroupData[{
Cell[35854, 859, 621, 15, 64, "Input"],
Cell[CellGroupData[{
Cell[36500, 878, 587, 12, 23, "Print"],
Cell[37090, 892, 597, 12, 23, "Print"],
Cell[37690, 906, 747, 16, 23, "Print"],
Cell[38440, 924, 757, 17, 23, "Print"],
Cell[39200, 943, 667, 14, 23, "Print"],
Cell[39870, 959, 785, 17, 23, "Print"],
Cell[40658, 978, 803, 18, 23, "Print"],
Cell[41464, 998, 852, 19, 23, "Print"],
Cell[42319, 1019, 749, 16, 23, "Print"],
Cell[43071, 1037, 655, 13, 23, "Print"],
Cell[43729, 1052, 768, 18, 23, "Print"],
Cell[44500, 1072, 837, 18, 23, "Print"],
Cell[45340, 1092, 755, 16, 23, "Print"],
Cell[46098, 1110, 671, 14, 23, "Print"],
Cell[46772, 1126, 887, 20, 23, "Print"],
Cell[47662, 1148, 786, 18, 23, "Print"],
Cell[48451, 1168, 872, 20, 23, "Print"],
Cell[49326, 1190, 871, 20, 23, "Print"]
}, Open  ]],
Cell[50212, 1213, 351, 8, 21, "Message"],
Cell[50566, 1223, 655, 12, 23, "Print"]
}, Open  ]],
Cell[51236, 1238, 193, 4, 33, "Text"],
Cell[51432, 1244, 457, 13, 64, "Input"],
Cell[51892, 1259, 234, 4, 33, "Text"],
Cell[CellGroupData[{
Cell[52151, 1267, 842, 26, 108, "Input"],
Cell[CellGroupData[{
Cell[53018, 1297, 606, 11, 23, "Print"],
Cell[53627, 1310, 612, 12, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[54266, 1326, 183, 4, 33, "Text"],
Cell[CellGroupData[{
Cell[54474, 1334, 1830, 53, 240, "Input"],
Cell[CellGroupData[{
Cell[56329, 1391, 609, 11, 23, "Print"],
Cell[56941, 1404, 611, 11, 23, "Print"],
Cell[57555, 1417, 611, 11, 23, "Print"],
Cell[58169, 1430, 611, 11, 23, "Print"],
Cell[58783, 1443, 611, 11, 23, "Print"],
Cell[59397, 1456, 618, 11, 23, "Print"],
Cell[60018, 1469, 599, 12, 23, "Print"],
Cell[60620, 1483, 599, 12, 23, "Print"],
Cell[61222, 1497, 601, 12, 23, "Print"],
Cell[61826, 1511, 606, 12, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[62459, 1527, 170, 3, 33, "Text"],
Cell[CellGroupData[{
Cell[62654, 1534, 1082, 31, 186, "Input"],
Cell[CellGroupData[{
Cell[63761, 1569, 587, 11, 23, "Print"],
Cell[64351, 1582, 589, 11, 23, "Print"],
Cell[64943, 1595, 587, 11, 23, "Print"],
Cell[65533, 1608, 605, 12, 23, "Print"],
Cell[66141, 1622, 605, 12, 23, "Print"],
Cell[66749, 1636, 607, 12, 23, "Print"],
Cell[67359, 1650, 612, 12, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[67998, 1666, 446, 7, 55, "Text"],
Cell[68447, 1675, 8611, 263, 372, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[77095, 1943, 97, 1, 53, "Section"],
Cell[77195, 1946, 170, 2, 33, "Text"],
Cell[77368, 1950, 2391, 72, 138, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[79796, 2027, 179, 2, 53, "Section"],
Cell[79978, 2031, 113, 1, 33, "Text"],
Cell[80094, 2034, 1605, 42, 47, "Input"],
Cell[81702, 2078, 118, 1, 33, "Text"],
Cell[81823, 2081, 938, 28, 74, "Input"],
Cell[82764, 2111, 119, 1, 33, "Text"],
Cell[82886, 2114, 3199, 83, 142, "Input"],
Cell[86088, 2199, 118, 1, 33, "Text"],
Cell[86209, 2202, 1472, 41, 69, "Input"],
Cell[87684, 2245, 121, 1, 33, "Text"],
Cell[87808, 2248, 1774, 52, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[89619, 2305, 106, 1, 53, "Section"],
Cell[89728, 2308, 669, 17, 75, "Text"],
Cell[CellGroupData[{
Cell[90422, 2329, 99, 1, 32, "Subsection"],
Cell[90524, 2332, 188, 4, 33, "Text"],
Cell[CellGroupData[{
Cell[90737, 2340, 639, 17, 71, "Input"],
Cell[91379, 2359, 5503, 185, 64, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[96931, 2550, 103, 1, 32, "Subsection"],
Cell[97037, 2553, 300, 5, 33, "Text"],
Cell[CellGroupData[{
Cell[97362, 2562, 106, 1, 31, "Subsubsection"],
Cell[97471, 2565, 909, 25, 47, "Input"],
Cell[CellGroupData[{
Cell[98405, 2594, 8455, 235, 237, "Input"],
Cell[106863, 2831, 24405, 749, 123, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[131317, 3586, 139, 2, 31, "Subsubsection"],
Cell[131459, 3590, 763, 17, 59, "Text"],
Cell[132225, 3609, 2149, 61, 74, "Input"],
Cell[CellGroupData[{
Cell[134399, 3674, 10294, 284, 340, "Input"],
Cell[144696, 3960, 163108, 4619, 811, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[307853, 8585, 105, 1, 31, "Subsubsection"],
Cell[307961, 8588, 745, 21, 36, "Text"],
Cell[CellGroupData[{
Cell[308731, 8613, 12557, 393, 213, "Input"],
Cell[321291, 9008, 50524, 1522, 306, "Output"],
Cell[371818, 10532, 118146, 3416, 571, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}
]
*)

(* End of internal cache information *)

